Grounding Without Corrective Control: Truth-Tracking Profiles for Large Language Models

Recent work suggests that some large language model representations have content or reference. Grounding can secure either without supplying live routes for correction. This paper asks what follows from that gap. An output is answerable when discrepancies can affect what a target- and task-specific arrangement produces, accepts, or withdraws. The arrangement has corrective control only when live, sufficiently independent routes can detect and repair fresh discrepancies. A route profile records which routes constrain the arrangement and how they are related. Those profiles support analysis of truth-tracking: patterned support for representational success. Language models are the pressure case; text-only arrangements provide a task-relative limiting case. Text-trained models inherit patterns of testimony, coherence, and prior correction. Where target-sensitive correction survives training, these can supply derivative answerability (inherited constraint); live answerability is the relation supplied by a current route for fresh discrepancies. Fluent failures should follow when a task requires independently informative access to the facts. Self-consistency, retrieval, tools, code execution, multimodal input, and feedback should help selectively. Route-by-task interactions test the distinctions. The decomposition's empirical burden is to predict held-out route--task combinations or improve intervention choice without conceptual refitting. Surface improvement and truth-tracking improvement can come apart.

==> anc/README.txt <==
ANCILLARY MATERIAL FOR GROUNDING WITHOUT CORRECTIVE CONTROL

online-resource-1.pdf
  Six-page methodological supplement specifying the component tests and
  fake-data stress tests discussed in the article.

gelman_fake_data_workflow.R
  Reproducible R script used to generate the constructed data, summaries,
  and paired-difference figure in Online Resource 1.

gelman_fake_data_*.csv and gelman_fake_data_metadata.txt
  Constructed replication-level results, paired comparisons, calibration
  summaries, aggregate summaries, and run metadata generated by the script.

The constructed data audit the proposed comparison; they are not empirical
observations about deployed language-model systems.


==> anc/gelman_fake_data_calibration.csv <==
"bin","mean_prediction","observed_rate","trials","scenario","model"
1,0.349897401280675,0.335416666666667,1440,"A","input"
2,0.400635084585324,0.395138888888889,1440,"A","input"
3,0.433594752264751,0.434722222222222,1440,"A","input"
4,0.452969421277638,0.4625,1440,"A","input"
5,0.47184351542795,0.471527777777778,1440,"A","input"
6,0.493386432232451,0.490277777777778,1440,"A","input"
7,0.509206181838096,0.519444444444444,1440,"A","input"
8,0.531966340787924,0.523611111111111,1440,"A","input"
9,0.565101939963382,0.540277777777778,1440,"A","input"
10,0.634432634672133,0.647222222222222,1440,"A","input"
1,0.350090184048424,0.342361111111111,1440,"A","conditional"
2,0.400990737683743,0.388194444444444,1440,"A","conditional"
3,0.434736417790171,0.427083333333333,1440,"A","conditional"
4,0.451943785776742,0.445138888888889,1440,"A","conditional"
5,0.472957196731542,0.488888888888889,1440,"A","conditional"
6,0.493348288009775,0.510416666666667,1440,"A","conditional"
7,0.510933767251456,0.505555555555556,1440,"A","conditional"
8,0.531810513160998,0.530555555555556,1440,"A","conditional"
9,0.566650565796762,0.527083333333333,1440,"A","conditional"
10,0.634764048846638,0.654861111111111,1440,"A","conditional"
1,0.347748562794291,0.334027777777778,1440,"A","decomposition"
2,0.398975174621922,0.396527777777778,1440,"A","decomposition"
3,0.434065124867213,0.429861111111111,1440,"A","decomposition"
4,0.454161767885524,0.459027777777778,1440,"A","decomposition"
5,0.475958780615596,0.488194444444444,1440,"A","decomposition"
6,0.497319945385059,0.482638888888889,1440,"A","decomposition"
7,0.511477388076908,0.524305555555556,1440,"A","decomposition"
8,0.536667028868145,0.509722222222222,1440,"A","decomposition"
9,0.570922419803903,0.553472222222222,1440,"A","decomposition"
10,0.636856099568587,0.642361111111111,1440,"A","decomposition"
1,0.341043722278403,0.326388888888889,1440,"B","input"
2,0.40134070888944,0.421527777777778,1440,"B","input"
3,0.430874416220163,0.475694444444444,1440,"B","input"
4,0.450626551946514,0.426388888888889,1440,"B","input"
5,0.482259975737536,0.508333333333333,1440,"B","input"
6,0.502206751922591,0.454861111111111,1440,"B","input"
7,0.525172974868156,0.546527777777778,1440,"B","input"
8,0.55836077741606,0.557638888888889,1440,"B","input"
9,0.59976307481649,0.578472222222222,1440,"B","input"
10,0.655977300771267,0.663888888888889,1440,"B","input"
1,0.336363554127945,0.324305555555556,1440,"B","conditional"
2,0.399439535761294,0.410416666666667,1440,"B","conditional"
3,0.435602451448623,0.444444444444444,1440,"B","conditional"
4,0.461314191873467,0.448611111111111,1440,"B","conditional"
5,0.482363343174289,0.474305555555556,1440,"B","conditional"
6,0.501749969175933,0.511805555555556,1440,"B","conditional"
7,0.538673210523262,0.530555555555556,1440,"B","conditional"
8,0.566532318316537,0.561111111111111,1440,"B","conditional"
9,0.607901571118204,0.595138888888889,1440,"B","conditional"
10,0.664415809858982,0.659027777777778,1440,"B","conditional"
1,0.303679145198932,0.321527777777778,1440,"B","decomposition"
2,0.36760008266104,0.432638888888889,1440,"B","decomposition"
3,0.398719741560953,0.429166666666667,1440,"B","decomposition"
4,0.418507658173992,0.460416666666667,1440,"B","decomposition"
5,0.45484121561464,0.485416666666667,1440,"B","decomposition"
6,0.467739211138076,0.492361111111111,1440,"B","decomposition"
7,0.505953321090018,0.529861111111111,1440,"B","decomposition"
8,0.536664516932415,0.559027777777778,1440,"B","decomposition"
9,0.576872770302369,0.5875,1440,"B","decomposition"
10,0.631756700463588,0.661805555555556,1440,"B","decomposition"
1,0.340528720406787,0.325694444444444,1440,"C","input"
2,0.385778011898175,0.392361111111111,1440,"C","input"
3,0.405894064954119,0.404166666666667,1440,"C","input"
4,0.435234688628328,0.439583333333333,1440,"C","input"
5,0.459458321601363,0.45,1440,"C","input"
6,0.476900742145857,0.455555555555556,1440,"C","input"
7,0.50046032576571,0.481944444444444,1440,"C","input"
8,0.528696222110245,0.540972222222222,1440,"C","input"
9,0.570128287766397,0.569444444444444,1440,"C","input"
10,0.647932540973201,0.656944444444444,1440,"C","input"
1,0.345587837864224,0.35,1440,"C","conditional"
2,0.386566691091879,0.3625,1440,"C","conditional"
3,0.40847717701375,0.405555555555556,1440,"C","conditional"
4,0.438867725820456,0.440972222222222,1440,"C","conditional"
5,0.456966652993753,0.438194444444444,1440,"C","conditional"
6,0.476836671516006,0.465277777777778,1440,"C","conditional"
7,0.503823066043414,0.490277777777778,1440,"C","conditional"
8,0.531960957922617,0.534027777777778,1440,"C","conditional"
9,0.572055869742434,0.572916666666667,1440,"C","conditional"
10,0.647646283933639,0.656944444444444,1440,"C","conditional"
1,0.335745342747554,0.336805555555556,1440,"C","decomposition"
2,0.381979433599154,0.38125,1440,"C","decomposition"
3,0.408702177560655,0.400694444444444,1440,"C","decomposition"
4,0.440160125687704,0.424305555555556,1440,"C","decomposition"
5,0.462593593336175,0.45625,1440,"C","decomposition"
6,0.485620484103214,0.458333333333333,1440,"C","decomposition"
7,0.505224444791021,0.490972222222222,1440,"C","decomposition"
8,0.535997984778783,0.547916666666667,1440,"C","decomposition"
9,0.568669523070138,0.563194444444444,1440,"C","decomposition"
10,0.653237387871744,0.656944444444444,1440,"C","decomposition"
1,0.356619361605255,0.356944444444444,1440,"D","input"
2,0.401148887212522,0.418055555555556,1440,"D","input"
3,0.434541195856375,0.432638888888889,1440,"D","input"
4,0.46229130839749,0.45,1440,"D","input"
5,0.490468681371271,0.485416666666667,1440,"D","input"
6,0.510690778757005,0.531944444444444,1440,"D","input"
7,0.533142880126864,0.51875,1440,"D","input"
8,0.555121450081525,0.561805555555556,1440,"D","input"
9,0.589734278267819,0.585416666666667,1440,"D","input"
10,0.643993703071524,0.663194444444444,1440,"D","input"
1,0.362282117395821,0.351388888888889,1440,"D","conditional"
2,0.404261758657341,0.418055555555556,1440,"D","conditional"
3,0.43443938782416,0.436805555555556,1440,"D","conditional"
4,0.463132395892958,0.451388888888889,1440,"D","conditional"
5,0.492943144701428,0.481944444444444,1440,"D","conditional"
6,0.514065356685938,0.534027777777778,1440,"D","conditional"
7,0.534737922465935,0.517361111111111,1440,"D","conditional"
8,0.555608368443822,0.564583333333333,1440,"D","conditional"
9,0.589020180262642,0.579166666666667,1440,"D","conditional"
10,0.64286096821336,0.669444444444444,1440,"D","conditional"
1,0.358417216891834,0.348611111111111,1440,"D","decomposition"
2,0.408558374567421,0.417361111111111,1440,"D","decomposition"
3,0.431977565961918,0.434722222222222,1440,"D","decomposition"
4,0.463742718688838,0.451388888888889,1440,"D","decomposition"
5,0.492814961690603,0.501388888888889,1440,"D","decomposition"
6,0.516460169963343,0.516666666666667,1440,"D","decomposition"
7,0.532841186767924,0.519444444444444,1440,"D","decomposition"
8,0.558049745260631,0.565972222222222,1440,"D","decomposition"
9,0.592714234545073,0.595138888888889,1440,"D","decomposition"
10,0.645508903437765,0.653472222222222,1440,"D","decomposition"


==> anc/gelman_fake_data_metadata.txt <==
master_seed=481516
replications=200
arrangements_per_replication=30
task_families=record,measurement
interventions=none,retrieval,measurement,checker,gate
trials_per_cell=120
scenario_A=structural uptake bottleneck, accurately measured
scenario_B=conditional signal sufficient; attribution and uptake scores non-causal
scenario_C=latent structural process with noisy attribution and uptake measures
scenario_D=latent structural process without intervention-choice surplus
training_pairs=record:{none,retrieval,checker};measurement:{none,measurement,gate}
held_out_pairs=record:{measurement,gate};measurement:{retrieval,checker}


==> anc/gelman_fake_data_paired_comparisons.csv <==
"scenario","metric","delta_decomposition_minus_conditional_mean","delta_sd","delta_q05","delta_q95","proportion_decomposition_better"
"A","repair_log_loss",-0.00639101017775266,0.00161574370681753,-0.0089486189310718,-0.00372175837395142,1
"A","harm_log_loss",-0.00123378316157582,0.000637719615909363,-0.00228799042288204,-0.000423298098089953,0.975
"A","final_log_loss",-0.000137126474115156,0.000148535771183957,-0.000377157132997102,7.87895747889675e-05,0.825
"A","final_brier",-6.62016466318584e-05,7.14499831900206e-05,-0.000184754599353709,3.76855298154967e-05,0.82
"A","decision_regret",-0.00657090285494051,0.00129230693267231,-0.008730381211068,-0.00464411651585574,1
"A","optimal_choice_rate",0.70975,0.0871452688232716,0.583333333333333,0.85,1
"B","repair_log_loss",0.0569469359142107,0.00939697678686082,0.0425846357905714,0.072901111218008,0
"B","harm_log_loss",0.00258706751091293,0.00105289123277764,0.00114285020076582,0.00443235288899255,0
"B","final_log_loss",0.00389617068131091,0.00101483311893558,0.00240435990428935,0.00577565303974243,0
"B","final_brier",0.00188786430929063,0.000491172602270158,0.00116715152980296,0.00279062863694285,0
"B","decision_regret",0.00348355848013688,0.00227531715918897,0.000529856800303197,0.00841701230280898,0
"B","optimal_choice_rate",-0.162416666666667,0.0509265764809639,-0.25,-0.0833333333333334,0
"C","repair_log_loss",0.0147792249054302,0.00427679559170658,0.0086527365896546,0.0223974226732968,0
"C","harm_log_loss",0.00222383196435658,0.00156528412141014,-0.00011878657596463,0.00477748830792196,0.06
"C","final_log_loss",0.00021991200769197,0.000265537332134906,-0.000200440041334621,0.000670784556151099,0.18
"C","final_brier",0.000106810113295161,0.000128376706630687,-8.61482847872533e-05,0.000320769953478839,0.185
"C","decision_regret",0.00409379868899541,0.00096886620677775,0.00272614115361386,0.00561238047229137,0
"C","optimal_choice_rate",-0.47225,0.0753972820437635,-0.583333333333333,-0.35,0
"D","repair_log_loss",-0.00414975055491907,0.00132046887973026,-0.00626038871274364,-0.00192624381963818,1
"D","harm_log_loss",-0.000677108572214486,0.000514053361192627,-0.00152392071762615,0.000147545209075463,0.9
"D","final_log_loss",-0.000150016479067734,0.00016005138740704,-0.00042739724730409,0.000110905866245198,0.825
"D","final_brier",-7.21792490799848e-05,7.68239932346757e-05,-0.000203048561237003,5.47696587915896e-05,0.825
"D","decision_regret",4.71598255563205e-06,0.000253206649834825,-0.00041458492337671,0.000310528600594088,0.46
"D","optimal_choice_rate",-0.07325,0.0591654575571834,-0.166666666666667,0.0174999999999998,0.09


==> anc/gelman_fake_data_replications.csv <==
"replication","scenario","model","repair_multiplier","harm_multiplier","repair_log_loss","harm_log_loss","final_log_loss","final_brier","decision_regret","optimal_choice_rate"
1,"A","input",0.0542551224295033,0.00387054054544075,0.10612092957752,0.0291705647624392,0.678224135615895,0.242675400659332,0.00705236541395935,0.1
1,"A","conditional",0.15251803846065,0.0594884415332278,0.106249868093209,0.0288370499117411,0.678289166264678,0.242706338658971,0.0068497116411622,0.15
1,"A","decomposition",0.791816961389446,0.273145538840987,0.101077052308105,0.0277908163494706,0.678346126192243,0.242735812365846,7.24268875013367e-05,0.916666666666667
2,"A","input",0.0636649751664843,0.00484956875852701,0.112602301906864,0.030647370627432,0.669847041621438,0.238583869699265,0.00649703951649514,0.2
2,"A","conditional",0.176520480207906,0.070224409995685,0.110911854690009,0.0301168004294635,0.669888709993091,0.238602675166692,0.00637532722873149,0.216666666666667
2,"A","decomposition",0.94500216252963,0.329674423087208,0.107040408800963,0.0291193767496357,0.669846956043329,0.238588525209745,1.11437600649383e-05,0.95
3,"A","input",0.0478758197335212,0.00433946060010136,0.0865632110643097,0.0344958187392714,0.675099267161663,0.241101829435672,0.00587696113294052,0.25
3,"A","conditional",0.142889430326958,0.060978868538114,0.0858319695929919,0.0346136660334277,0.675095408820679,0.241098434414654,0.00564056649374574,0.25
3,"A","decomposition",0.83892986219005,0.321546942401465,0.0817776627738113,0.0328799462052503,0.675089398978292,0.241095009498208,8.23777055911884e-05,0.9
4,"A","input",0.0492587707292288,0.00415581339060631,0.103800282523836,0.0272377640722544,0.674650868410052,0.240873356982465,0.00730326230563848,0.05
4,"A","conditional",0.152636259702551,0.0649835230647486,0.102949284215033,0.0269142518904373,0.674442407682387,0.24077357742316,0.00694406287384763,0.1
4,"A","decomposition",0.826956319502872,0.355138582365996,0.0956453264265767,0.0259290216893237,0.674306764880527,0.240708352410371,0.000162886569986857,0.783333333333333
5,"A","input",0.056986424545478,0.00510109488754341,0.115169386677647,0.0356992556600342,0.669486585209087,0.238358151045074,0.00760013691403988,0.216666666666667
5,"A","conditional",0.149796286260815,0.0733438745338733,0.115054377138195,0.0346946636129263,0.669488990723682,0.238361337180187,0.00744038347621321,0.233333333333333
5,"A","decomposition",0.798078203257098,0.357137460186655,0.106923484108132,0.0332712891010833,0.669000259886599,0.238124641862047,0.00011401733513491,0.9
6,"A","input",0.0531060017060387,0.00455867213482113,0.112130234682453,0.0271390338748179,0.68054202672501,0.243761443004008,0.00745733016602302,0.15
6,"A","conditional",0.145532413073946,0.0700183372549537,0.112442505026161,0.0270092976569466,0.68042189459935,0.243703400055538,0.00724234701725966,0.166666666666667
6,"A","decomposition",0.780318894498988,0.344413726588773,0.104611218366299,0.0256209280379188,0.68029958342621,0.243644426380995,0.000134897345388723,0.933333333333333
7,"A","input",0.0474063886216355,0.00320415052698509,0.0872702488249829,0.0171946128539736,0.67279552804558,0.240041193337518,0.00547974847307237,0.116666666666667
7,"A","conditional",0.14321945617885,0.0514537416303058,0.086754895904391,0.0165402519469696,0.672778354703996,0.240030451479882,0.00533695852544608,0.15
7,"A","decomposition",0.830022481983314,0.270942188325675,0.0825563341801263,0.0162911462944019,0.672624394582723,0.239958801870441,9.67414738441067e-05,0.933333333333333
8,"A","input",0.0539830268473577,0.0042696227727355,0.110858623625314,0.0252944384993715,0.672634787062514,0.23994702957415,0.0062440404302652,0.133333333333333
8,"A","conditional",0.158615191246403,0.0603953754501652,0.111315404432353,0.0250433643095691,0.672645774378205,0.239950943488644,0.0059970806129239,0.15
8,"A","decomposition",0.859371951034379,0.28910259179909,0.103913815184844,0.023648248249565,0.672537789178403,0.239894574129299,4.50721696561231e-05,0.933333333333333
9,"A","input",0.0654142624704636,0.00394700730876178,0.117640156419806,0.0342870480550663,0.680763718298517,0.243877523197632,0.00501459399347813,0.283333333333333
9,"A","conditional",0.183806810469786,0.058984665397274,0.116879199841437,0.0339706680952074,0.680749435393163,0.243869676792358,0.00488628494739339,0.3
9,"A","decomposition",0.873109702612463,0.266193140533734,0.11099694189652,0.0330769648357574,0.68067955872655,0.243836636915617,6.34580320930676e-05,0.95
10,"A","input",0.0449806050790729,0.00324741024188552,0.0852207993749055,0.0225065433598904,0.666470684327658,0.236985225928039,0.00551283455595439,0.266666666666667
10,"A","conditional",0.137065214617108,0.0496106640590682,0.085102372258139,0.022005854258442,0.666511662941669,0.237003624897459,0.00537508227075664,0.3
10,"A","decomposition",0.862487526418181,0.27269443740704,0.0782648524846438,0.0213007755208449,0.666349941524796,0.2369292836,3.77041647495977e-05,0.916666666666667
11,"A","input",0.0537721459217945,0.00278219597567546,0.110254761105954,0.030118345816502,0.670884255465876,0.239080563617368,0.00806748415537822,0.15
11,"A","conditional",0.148602967122084,0.0415133145418268,0.109798004832098,0.0297586413175072,0.670809071194458,0.239042699136756,0.007920201322557,0.183333333333333
11,"A","decomposition",0.877215743426491,0.213223048085972,0.103167984152127,0.0290976042400334,0.670569290767284,0.238927439374704,4.41961832201576e-06,0.983333333333333
12,"A","input",0.0604381931146792,0.00404667477442497,0.11123495404719,0.0139366763319747,0.681219997236098,0.244092363872591,0.00657202128614951,0.266666666666667
12,"A","conditional",0.17112387998339,0.0704274415612748,0.110210032131559,0.0136004684858234,0.681166605977908,0.244072740356437,0.00642431718562867,0.25
12,"A","decomposition",0.875545204247047,0.323279603500432,0.10288999987198,0.0138659880005212,0.681199225795473,0.244086863964345,5.81058251345699e-05,0.966666666666667
13,"A","input",0.0511711907029605,0.00421684277152243,0.107517660635514,0.0331254123041833,0.669497221213576,0.238387881829984,0.00560361076962882,0.216666666666667
13,"A","conditional",0.156578368857847,0.063272014324331,0.106815865331703,0.032908014786349,0.669557866188366,0.238415719656306,0.00522700493997859,0.283333333333333
13,"A","decomposition",0.823156796246474,0.300707820219368,0.101982769522625,0.0312927355316445,0.66947697073231,0.238379274361945,5.95116042789723e-06,0.966666666666667
14,"A","input",0.0439504550980791,0.00399817456406999,0.0906925090035053,0.0398844348956374,0.674975877989383,0.241069488813361,0.00632621217085567,0.316666666666667
14,"A","conditional",0.12957287405774,0.0589206334050327,0.0913858524481735,0.0395175510020859,0.675051745534415,0.241106389418827,0.00611767920119475,0.316666666666667
14,"A","decomposition",0.761880967755618,0.312731570904878,0.0841913046634342,0.0362770478525004,0.674844438887459,0.241004029295947,0.000164113363733989,0.9
15,"A","input",0.0456771044127359,0.00384482297388492,0.106131820051258,0.0258069404978789,0.673713928442121,0.240463901785301,0.00843432557084124,0.0833333333333333
15,"A","conditional",0.133492782786013,0.0596350586270909,0.105590509681989,0.0256425951570999,0.673675067892678,0.240447209776237,0.00812419694756645,0.1
15,"A","decomposition",0.805716203515483,0.334548784414166,0.0972612827517666,0.0230744640420356,0.673492431120396,0.240360793217311,0.000116930677533683,0.933333333333333
16,"A","input",0.0498624578676127,0.003227027364562,0.0877041702079601,0.0240128806522986,0.679676229310304,0.243333405333472,0.0051828939839882,0.166666666666667
16,"A","conditional",0.140010232410511,0.0500842219336541,0.0871233206763715,0.0236927573676752,0.679691212673365,0.243342472916539,0.00501234777144051,0.166666666666667
16,"A","decomposition",0.861939472092978,0.281533707177796,0.0813530591217424,0.0224557678025874,0.679745798385973,0.243366713680702,3.152350401928e-05,0.95
17,"A","input",0.059484416981354,0.00336254114916442,0.122025993795261,0.0257405514103674,0.677334427996425,0.242231364648566,0.00461685005829696,0.216666666666667
17,"A","conditional",0.171039135717525,0.0604277945506118,0.120750908186511,0.0252204513836321,0.677142587372931,0.242134010950138,0.00429261576906464,0.3
17,"A","decomposition",0.76774189578503,0.255156712243295,0.114365161301048,0.0245343027301657,0.677086330447945,0.24210751631831,9.57120083243788e-05,0.95
18,"A","input",0.0657043166311196,0.00449544484428483,0.133716579332937,0.0377221571489314,0.676972249059452,0.242073893493375,0.00909847237101687,0.133333333333333
18,"A","conditional",0.17808202458505,0.0713372858924237,0.133621444962755,0.0369299781816255,0.67692027672598,0.242047784391353,0.00893513653393308,0.183333333333333
18,"A","decomposition",0.862705509929552,0.303205152620316,0.126554659518637,0.035290362550945,0.67652900267336,0.241858865996838,0.000213881823947943,0.866666666666667
19,"A","input",0.0484521101339828,0.00335203268449262,0.103683458328663,0.0325483145465162,0.659870010851396,0.233924212934334,0.00682604320643314,0.166666666666667
19,"A","conditional",0.133377428125175,0.0482956165296553,0.103813186778025,0.0319653927373917,0.660011842277468,0.233983367032338,0.00652957076314468,0.216666666666667
19,"A","decomposition",0.805829265368093,0.237620368487143,0.0975544165384338,0.0303497636018383,0.659690871063394,0.233846419607212,0.000107443356425579,0.916666666666667
20,"A","input",0.0419140208503347,0.00236110295200338,0.108698531005769,0.0334158666164999,0.670125056842493,0.238736765950206,0.00744028289164131,0.05
20,"A","conditional",0.128516053733305,0.0354852227084918,0.108718565606568,0.0334177705690393,0.670100781446376,0.238724820771399,0.00723931442336641,0.05
20,"A","decomposition",0.768367307058948,0.200337281582861,0.100548338043065,0.0314258805292035,0.670123735815859,0.238731586666703,1.64415206284e-05,0.966666666666667
21,"A","input",0.0445409652482062,0.00300663527405921,0.0825497140341129,0.0314453667824887,0.673374282775288,0.240260825433693,0.00398575623081059,0.3
21,"A","conditional",0.142115558381885,0.0458095015522994,0.0818261954136868,0.030854589414573,0.673368151213091,0.240257750739437,0.00370163742277344,0.333333333333333
21,"A","decomposition",0.786444396275798,0.254080924024343,0.0763465289810268,0.0289152668783766,0.673175784346448,0.240164354819177,2.29719095114387e-05,0.933333333333333
22,"A","input",0.0448401487563332,0.0020221008082744,0.0912274457982165,0.030123804361827,0.678466810959998,0.242729587008463,0.00753823845239575,0.133333333333333
22,"A","conditional",0.133102202483272,0.0341086736134525,0.0927988189061113,0.029660012875846,0.678514392167977,0.242752651404747,0.00709199232433126,0.15
22,"A","decomposition",0.844777105115411,0.18899417358615,0.0871324678243545,0.0281522863037212,0.678532076768911,0.242762733230874,9.46492539338595e-05,0.9
23,"A","input",0.0470358685992605,0.00349442604467736,0.109992381733572,0.023944222916279,0.675405885751043,0.241347158013517,0.00680692455295517,0.116666666666667
23,"A","conditional",0.137174929564883,0.0494489238797988,0.109275229370356,0.0233278745746864,0.67541733881756,0.241349356124437,0.00652311310104957,0.15
23,"A","decomposition",0.837727414169294,0.255320288951825,0.103332249624909,0.021738433610425,0.675279157266697,0.241286304561157,1.08224633005342e-05,0.966666666666667
24,"A","input",0.0588408984366678,0.00400927043538922,0.100764557966411,0.0260904569685141,0.672435730368466,0.23983966968181,0.00576675168130573,0.2
24,"A","conditional",0.164823305557826,0.0620148201898445,0.101020145613407,0.0257520050694089,0.672503465605127,0.239870801090217,0.00566205461963805,0.25
24,"A","decomposition",0.927173210972948,0.30401487361426,0.0935771326907389,0.0240378907057414,0.672347963451373,0.239794853285951,5.78532239681064e-05,0.916666666666667
25,"A","input",0.0693970571024602,0.00562159794039489,0.126744848957954,0.0321529980900207,0.673246482561385,0.240183393160462,0.00605362702166753,0.2
25,"A","conditional",0.185169719195942,0.0795071265039269,0.12715388051677,0.0311514990823659,0.673292315148124,0.240206166416151,0.00592869248398735,0.216666666666667
25,"A","decomposition",0.884367596535184,0.336946214370547,0.121596618957979,0.0297434145511399,0.673136606594773,0.24012964064088,0.000194523676358244,0.9
26,"A","input",0.0571574786096279,0.00446907267905149,0.11048438831824,0.030644421074638,0.679767590458414,0.243425965980473,0.00632792393272032,0.2
26,"A","conditional",0.17032495759018,0.0692416968671001,0.109617867737387,0.0302057178100475,0.679730359856803,0.243406732843094,0.00602246548125635,0.266666666666667
26,"A","decomposition",0.769096175959513,0.293179304781685,0.106893900338655,0.0288190220647788,0.679717016387075,0.243397641396444,4.59528781775483e-05,0.9
27,"A","input",0.0467552156037433,0.00397812546624718,0.0984570272166136,0.0311545128733581,0.676629528121844,0.241825107728747,0.00763117763917109,0.166666666666667
27,"A","conditional",0.137994315432145,0.0590334019609055,0.0993179998867499,0.030605021495858,0.676692007195873,0.241853816167348,0.00727294951886825,0.183333333333333
27,"A","decomposition",0.843621716988564,0.309314436858782,0.0891662020165752,0.028592743562089,0.676513420090835,0.241768160362624,0.000113225276248223,0.933333333333333
28,"A","input",0.0583160182471994,0.00412103431669541,0.0907974928818514,0.0224425201107815,0.674483452038172,0.240788697285852,0.00510839748646573,0.333333333333333
28,"A","conditional",0.157102441292044,0.0594791863551666,0.0921045384666282,0.0222246528402703,0.674479232959855,0.240787355535564,0.00498504712378883,0.416666666666667
28,"A","decomposition",0.880594758630946,0.294091482253279,0.0859169205619612,0.0216139094231456,0.674285866182545,0.240694658216701,0.000139109364856441,0.866666666666667
29,"A","input",0.0495546999117504,0.00366902384422214,0.100091382253888,0.0355175545372197,0.674574408431478,0.240837527655635,0.00564751039121892,0.2
29,"A","conditional",0.147848004507863,0.0532401174957821,0.099884482574331,0.0352974003424398,0.674594222251605,0.240846945582173,0.00544421112737193,0.25
29,"A","decomposition",0.8218021645494,0.259322122619468,0.0930036989085795,0.0348559202780286,0.674367013942372,0.240741484054666,9.90538739442196e-06,0.95
30,"A","input",0.0593344364920879,0.00402694226617528,0.0989716832985227,0.0335784713637024,0.673983474441002,0.240597810719487,0.00659307464528133,0.2
30,"A","conditional",0.179900773701478,0.0629751521320545,0.0980223238976889,0.0333235858398278,0.673944020175442,0.240579851917166,0.00607989895288814,0.233333333333333
30,"A","decomposition",0.81704146583582,0.265609300759195,0.0929469250062058,0.0317954872093924,0.674163698807494,0.240685195231966,4.64038375146516e-05,0.933333333333333
31,"A","input",0.0495441328556781,0.00291276180573664,0.101313781228488,0.0285317178104986,0.669771236233648,0.238570249616316,0.00791813366082931,0.183333333333333
31,"A","conditional",0.147147124234566,0.0441644337649104,0.101776707299171,0.0283726241275907,0.669926998048549,0.238639727817084,0.00743648804710056,0.283333333333333
31,"A","decomposition",0.77591150258374,0.202118882222506,0.0949291794442762,0.0262862572313176,0.66937885767436,0.23838941714071,7.59403335285791e-05,0.916666666666667
32,"A","input",0.0691714877820356,0.00400166056442652,0.113564969462883,0.0210975100927915,0.673406993354027,0.240314490794823,0.00636591051445387,0.266666666666667
32,"A","conditional",0.169163727028608,0.0569303120132348,0.113495247034631,0.0204794818069284,0.673468525906937,0.240342230023945,0.00616417075931977,0.316666666666667
32,"A","decomposition",0.861043029047598,0.268805660888185,0.109790323291971,0.0205662182746962,0.673195755400997,0.240209775304951,0.000134121106292776,0.916666666666667
33,"A","input",0.0473839730448994,0.00364227371322886,0.104779872475666,0.01857532578171,0.679863978435365,0.243426239591656,0.00899659516022735,0.0333333333333333
33,"A","conditional",0.131298522895326,0.0504545628546419,0.104061597098187,0.0184446673259993,0.679796399757004,0.243392993767789,0.00864530668949548,0.0333333333333333
33,"A","decomposition",0.858342944389336,0.29365850334653,0.0954132824721719,0.0180874925664935,0.679731155513361,0.243359623630195,0,1
34,"A","input",0.0497312620924118,0.00391037998249592,0.0901883460029077,0.0262742661648375,0.678895230298651,0.242956530498921,0.00626327497826876,0.183333333333333
34,"A","conditional",0.134958215550263,0.0573013096543458,0.0903089511854784,0.0261066286947938,0.678809278619925,0.242914481344291,0.00617443048041201,0.183333333333333
34,"A","decomposition",0.855347745916123,0.32008145605839,0.0853893532737072,0.0254812245475707,0.678743130455432,0.242886217618777,4.01330960768988e-05,0.933333333333333
35,"A","input",0.0484737302722862,0.00254028786335621,0.114531675826125,0.01919098249163,0.674451787908527,0.240804675920036,0.00950572300033924,0.1
35,"A","conditional",0.134837499239007,0.0429088635163881,0.112661933492853,0.0191063130600696,0.674436567054802,0.240798711878752,0.00920205056269526,0.183333333333333
35,"A","decomposition",0.878471003396497,0.244265569810536,0.10557699675666,0.0180917843859915,0.674191426725618,0.240679152986873,2.14327865979534e-05,0.95
36,"A","input",0.046510627321237,0.00288806384488573,0.102368184373353,0.0322171254803887,0.674691528929992,0.240896414982126,0.00744088694198101,0.2
36,"A","conditional",0.127541344607985,0.0449426363597531,0.103785246429766,0.0317259307121864,0.67475566471509,0.240927516301734,0.00728730552827384,0.25
36,"A","decomposition",0.815418460504095,0.248837697554493,0.0948484019507326,0.0299320360735072,0.67440753484748,0.240758458042865,5.38583845218395e-06,0.983333333333333
37,"A","input",0.0548304977681035,0.00367501218960718,0.109432427252433,0.0291912502668397,0.683412403464548,0.245156592715588,0.00887890936343547,0.116666666666667
37,"A","conditional",0.147027611721288,0.0541884162548409,0.109306239483896,0.0286749451896842,0.68334464889474,0.245122115712387,0.00865397207958997,0.15
37,"A","decomposition",0.848790446227679,0.281932330593428,0.101419163168405,0.0263877209559933,0.682958524273794,0.244931374787789,0,1
38,"A","input",0.0486654016545835,0.00428588713392726,0.0940861345094327,0.0331211963833495,0.682118288479904,0.244512908363558,0.00611924712433696,0.15
38,"A","conditional",0.142385605017268,0.0590205240769772,0.0935532665200927,0.0329119210630142,0.682077733940675,0.244493263643939,0.00588272847599854,0.166666666666667
38,"A","decomposition",0.757582287866287,0.286142107820827,0.0888512914029128,0.0322235753698606,0.681927573063957,0.244418791243082,0.000114008661003222,0.883333333333333
39,"A","input",0.0523892544713401,0.00443711589957878,0.115052761599734,0.02993635319566,0.679250465716749,0.243127704922672,0.0052922079687773,0.183333333333333
39,"A","conditional",0.160343962362806,0.066543074622751,0.11387999189439,0.0296311720827987,0.679207036328062,0.24310854878297,0.0049994569836655,0.25
39,"A","decomposition",0.74745773323038,0.302702349909397,0.10827957257578,0.0285182827136097,0.679249987277245,0.243129590705416,0.000172417012961502,0.916666666666667
40,"A","input",0.0608358989070739,0.00371234856408788,0.126400378705987,0.0254262756052467,0.680167816836035,0.24357853516178,0.00593626069735557,0.233333333333333
40,"A","conditional",0.164808226695447,0.0548711091090253,0.12287735206509,0.0253622938593221,0.680090338119111,0.243544042589862,0.00570366453205097,0.316666666666667
40,"A","decomposition",0.792565126654854,0.271951719570803,0.116138209761985,0.024069542207753,0.679833379261127,0.243418905534466,0.000190888998220611,0.883333333333333
41,"A","input",0.0616073153010372,0.00330714634174175,0.119415953112395,0.0257668283926416,0.677254304316623,0.2421346537038,0.00617657085994172,0.233333333333333
41,"A","conditional",0.174789685403799,0.0519352662374065,0.117882594861233,0.0262440125631922,0.677199936972822,0.242107294526211,0.00595251342888505,0.266666666666667
41,"A","decomposition",0.832982868630591,0.230011762025649,0.110366359823371,0.0249533798068856,0.677138724899955,0.242077772440735,6.13967278302772e-05,0.95
42,"A","input",0.0458728309134805,0.00323253801080306,0.093692385145521,0.0310509370154031,0.680445422261156,0.243732644412269,0.00838765515357557,0.0833333333333333
42,"A","conditional",0.133662875159906,0.0457886005818807,0.0938528550593601,0.0307075026309276,0.680519955099744,0.243766483498689,0.00808935031930406,0.116666666666667
42,"A","decomposition",0.823044868301819,0.256578558227556,0.0884106587341434,0.0298334847837393,0.680416258473433,0.243715331820443,0.000187032246811937,0.916666666666667
43,"A","input",0.0626275209689412,0.0039644855060997,0.111333698494072,0.0285596709746294,0.681526430777008,0.244239144724557,0.00645972961091412,0.2
43,"A","conditional",0.175567970483043,0.0657332648228899,0.110986952217578,0.0287228053614676,0.681600329206941,0.244273964055553,0.00614805709854219,0.233333333333333
43,"A","decomposition",0.841438102295166,0.295253761982398,0.106782316172665,0.0281831631234575,0.6815486425296,0.244249205455955,6.87761622314736e-05,0.916666666666667
44,"A","input",0.0545094133877014,0.00341248036280206,0.108968704293653,0.0270501746237106,0.668677574678575,0.237973501599152,0.00852103776557946,0.133333333333333
44,"A","conditional",0.151543806539419,0.0538298614987958,0.10970255616517,0.0264214798779041,0.668730549845814,0.238002262761634,0.00811341003367987,0.233333333333333
44,"A","decomposition",0.818114568487282,0.258480437256996,0.101553133251279,0.0255557283817473,0.668361422417268,0.237830629716552,0.000249431096747726,0.883333333333333
45,"A","input",0.0627789698454244,0.00375925363010355,0.0992664359525369,0.0215517484437907,0.677431959732481,0.24224296172014,0.00647491134129459,0.233333333333333
45,"A","conditional",0.16115705384644,0.0622199274868635,0.0992560750321293,0.0212904901382877,0.677428208992447,0.242242495319942,0.00637484753845845,0.233333333333333
45,"A","decomposition",0.852996029909207,0.304649407138895,0.0951717327845729,0.0207203905381211,0.677219473542357,0.242137855645555,3.03072058662137e-05,0.933333333333333
46,"A","input",0.0687195086344425,0.00469934177405773,0.127590585068671,0.0393746411129563,0.675951017869376,0.241547524431377,0.00682388245114776,0.216666666666667
46,"A","conditional",0.182932512802165,0.0726778139248142,0.126306769487552,0.0389953856205438,0.675770196804016,0.241457608809535,0.00655258324736776,0.233333333333333
46,"A","decomposition",0.858656614077047,0.337795688136875,0.122044534978786,0.0370508823039055,0.675592223633012,0.241370869293927,0.000160275147908856,0.9
47,"A","input",0.0577171919157081,0.00320615799996783,0.111960431896557,0.0249822706835509,0.68094606003781,0.2439645780971,0.00568403508084283,0.2
47,"A","conditional",0.166550497059019,0.0542447993830146,0.111331783411635,0.0248546618324446,0.680924210898729,0.243955905784336,0.00556504387355667,0.233333333333333
47,"A","decomposition",0.870550742258282,0.266439926076572,0.106434132582184,0.0242007805074712,0.680731992967132,0.24385981693189,0.000180006307969893,0.833333333333333
48,"A","input",0.0490635674032449,0.00351808447095602,0.0953195918271486,0.0294208522332201,0.674316081681112,0.2407315133597,0.00693292687200728,0.15
48,"A","conditional",0.156183129239881,0.0602452786152152,0.0942483630116787,0.0287908211096789,0.674349081996667,0.24074436866355,0.00648318107164716,0.2
48,"A","decomposition",0.84912922216099,0.294907459183265,0.088840990051753,0.0278217520129181,0.674104560702343,0.240630122300294,0.000145084404697791,0.85
49,"A","input",0.0457168369237688,0.00275577665251811,0.093513629023128,0.03586680533751,0.67219171373766,0.23970793860571,0.00693983720995182,0.2
49,"A","conditional",0.140767032757857,0.0447948923482775,0.091553464983425,0.0353516312830926,0.672064202577017,0.239644240264261,0.00668063770467402,0.266666666666667
49,"A","decomposition",0.896441869103487,0.24246219117522,0.0848276399852565,0.0313606804988886,0.671813729782668,0.239521719374766,8.15405624887975e-05,0.883333333333333
50,"A","input",0.055267064845469,0.0035360575246016,0.122132146894309,0.0218606137357505,0.683846541339251,0.245412545351469,0.00908671186910629,0.183333333333333
50,"A","conditional",0.152271478950615,0.0606132023273268,0.12119410896072,0.0218976064070813,0.683799015324391,0.245387856309462,0.00851445898274986,0.216666666666667
50,"A","decomposition",0.794766807823104,0.28466734317242,0.112910271668158,0.0211875142634959,0.683485824637146,0.245235965532596,6.55865710786722e-06,0.966666666666667
51,"A","input",0.0445021036708004,0.00344854936485354,0.106544107530621,0.0228293961136994,0.676292996099327,0.241729671055504,0.00548239775926808,0.166666666666667
51,"A","conditional",0.138602241651728,0.0541851202411384,0.105192566512408,0.0226288580998869,0.67625387421263,0.24170798977679,0.00522189277233754,0.2
51,"A","decomposition",0.757124106420668,0.264555263616657,0.100967856219269,0.0217387023642586,0.676045619909515,0.241605892476286,5.08899020286576e-05,0.933333333333333
52,"A","input",0.0679815573815044,0.00366198794289334,0.138778866850164,0.0338720759374302,0.672381647086581,0.239783363614055,0.0112904937182372,0.0666666666666667
52,"A","conditional",0.176143940191316,0.0511034253135961,0.138074461405933,0.0331814577400479,0.672317575973568,0.239752434076039,0.0111177377246329,0.0833333333333333
52,"A","decomposition",0.933413292116972,0.239950968491362,0.128358743255521,0.031039803065134,0.671689672302261,0.239446464835871,1.35166717909807e-05,0.95
53,"A","input",0.0523906733578577,0.00327243685034781,0.109103854082121,0.0363726011092843,0.68538783915688,0.24614959234653,0.00639788286729741,0.183333333333333
53,"A","conditional",0.144706968637651,0.0501425493574424,0.106764014146563,0.0365371336393428,0.685346500224635,0.246130129647862,0.00613663309569268,0.233333333333333
53,"A","decomposition",0.762216393733496,0.237557706175808,0.100603880005044,0.0351432712629232,0.685169202765469,0.246045276093135,3.20585300967485e-05,0.933333333333333
54,"A","input",0.0468788528215948,0.00429071935048863,0.109209512672495,0.0331768113232242,0.675788516733215,0.241441869213002,0.00679517607392794,0.116666666666667
54,"A","conditional",0.143174244815702,0.0603130258951996,0.109274798396328,0.0328264653593514,0.675812389063596,0.241450300741242,0.00640690422557478,0.15
54,"A","decomposition",0.736377692598578,0.270787399436791,0.103151077496534,0.0311299809269249,0.675683725594363,0.24139116859253,6.44169638802187e-06,0.983333333333333
55,"A","input",0.0533395144891964,0.00244206853707798,0.116676248247718,0.0308980089676652,0.675992605518614,0.24157202511546,0.0072607467846438,0.233333333333333
55,"A","conditional",0.159797923671944,0.0379263041589303,0.116424396487471,0.0306751161670474,0.675968424978906,0.241560164121802,0.00703452198279004,0.233333333333333
55,"A","decomposition",0.878297360307368,0.183289905833778,0.109919983522732,0.0294139650290189,0.675773575092508,0.241464217455835,2.53731763201527e-05,0.983333333333333
56,"A","input",0.042888450664615,0.00330147990397628,0.110174275652861,0.026518639022893,0.680185056381113,0.243587954089576,0.00814734572474353,0.15
56,"A","conditional",0.118224966398607,0.04473950494033,0.108234428667068,0.0262768425758736,0.680170297491097,0.243580362103311,0.00790400963257364,0.216666666666667
56,"A","decomposition",0.747453923600392,0.235394648355543,0.100169431212801,0.0250971610747979,0.68018419607667,0.243588635932607,5.53424574739493e-05,0.933333333333333
57,"A","input",0.0472100514003415,0.00441666233774832,0.099139174208673,0.0271909175070858,0.673946091919138,0.240558837393562,0.00790786119004746,0.2
57,"A","conditional",0.132119187732619,0.063537463107703,0.0989744137249325,0.0272656301978754,0.673869495693294,0.240522051384607,0.00770559398728518,0.216666666666667
57,"A","decomposition",0.836008327030601,0.370890749879611,0.093400971574052,0.0268390881848659,0.673927026713114,0.240552038792122,2.70008067206978e-05,0.933333333333333
58,"A","input",0.0627152856941106,0.00366920696039649,0.136279065235718,0.0307251614603027,0.676568472119931,0.241845928434691,0.00822014643540575,0.0833333333333333
58,"A","conditional",0.167128085331319,0.0544700041445268,0.136863920173333,0.0297080397101215,0.676561636729678,0.241842811259771,0.00795803583143753,0.116666666666667
58,"A","decomposition",0.815897922401746,0.237729057618736,0.127590064124477,0.0287689200808644,0.676676650258225,0.241900139232417,0.000105060580500145,0.916666666666667
59,"A","input",0.0524580653571233,0.00404115533984871,0.0999125821797286,0.0254972994426539,0.672918160201156,0.24006653170234,0.00641155409785701,0.133333333333333
59,"A","conditional",0.149632579172944,0.061237376927011,0.0992289299383989,0.025440847689506,0.672920278153608,0.240067451911482,0.00625125197983324,0.15
59,"A","decomposition",0.82314898787284,0.307357157008107,0.0929314301927386,0.0240464019858212,0.672932976995351,0.240073184722758,0.00014323769516292,0.933333333333333
60,"A","input",0.0482837949716877,0.00399092007032256,0.095388208059655,0.0354459044772681,0.677022727996189,0.242046893019941,0.0061321353160196,0.2
60,"A","conditional",0.13722125072133,0.0588731802669875,0.0942890764166638,0.0345790758353907,0.677036066788805,0.242053122660159,0.0058950978471832,0.216666666666667
60,"A","decomposition",0.782975613365152,0.335579473485461,0.0912797144678574,0.0335915649227646,0.677290151890646,0.24217828955081,8.02509413879576e-05,0.916666666666667
61,"A","input",0.0563881711578572,0.00410226268885901,0.112744181790982,0.0213977818331213,0.676478157662844,0.241783063550919,0.0070853989662967,0.183333333333333
61,"A","conditional",0.160745340504671,0.0717430272937954,0.112541025646,0.0211085198176741,0.676369871016626,0.241732891073336,0.00690368588585476,0.216666666666667
61,"A","decomposition",0.84124024457419,0.337921218754592,0.105708195387893,0.020177482006843,0.676343710945624,0.241715184432831,0.000103317989006918,0.933333333333333
62,"A","input",0.0497924427869916,0.00466009841410116,0.106439440224829,0.0415288539350017,0.670011773179502,0.238627204516927,0.007058816659204,0.233333333333333
62,"A","conditional",0.142901541048905,0.0693832546081183,0.104080780336661,0.0395312409727143,0.670079940545701,0.238660808380359,0.0067900135010329,0.25
62,"A","decomposition",0.750166894424532,0.298321551565644,0.0980554019113437,0.0382319666182369,0.669857606082622,0.238553955049594,2.99112755872207e-05,0.933333333333333
63,"A","input",0.0544816524525514,0.00436783762452718,0.115931754189047,0.0269360325170536,0.664171014143926,0.235900129304212,0.00864399244585972,0.133333333333333
63,"A","conditional",0.158315613515137,0.0590106323174173,0.114958902955763,0.0269846316686502,0.664112490173504,0.235878161904722,0.00837872525484827,0.2
63,"A","decomposition",0.830491255495239,0.316283009915184,0.104714654655606,0.0255913357093859,0.66385386418773,0.235746125479026,7.52284595974854e-05,0.966666666666667
64,"A","input",0.0485704489131775,0.00329713256615916,0.0953111870863831,0.0228884141588898,0.674953078794834,0.241041306017303,0.00583700732004877,0.116666666666667
64,"A","conditional",0.135957735935975,0.0473132053280312,0.0960480655820448,0.0223812438958448,0.674965334114897,0.24104554545253,0.00567960874493354,0.183333333333333
64,"A","decomposition",0.806088941386264,0.247716106151706,0.0910835196088309,0.0219573327647279,0.674823532067771,0.240979780439179,8.28651883224748e-05,0.933333333333333
65,"A","input",0.0591122063410334,0.00468588023584205,0.0899107048654677,0.0292808274904583,0.676055391657284,0.241649512838975,0.00544058284771866,0.3
65,"A","conditional",0.16119436775416,0.0703549333583777,0.0895037543000824,0.0288417856469668,0.676010930482638,0.241626992122833,0.00527314667588452,0.333333333333333
65,"A","decomposition",0.88282214792152,0.343517388781308,0.0859307539841762,0.0283174590567146,0.675802014697266,0.241524609005574,0.000139297320280275,0.833333333333333
66,"A","input",0.0538285799344924,0.00331591225593615,0.105285337157775,0.0312200938301981,0.680467973864724,0.243774664327628,0.00615475875315603,0.2
66,"A","conditional",0.157092344187485,0.0503871071559546,0.104853795968938,0.0309763784314146,0.680377417678946,0.243730286161329,0.00589733000798822,0.2
66,"A","decomposition",0.818900564019898,0.256938529392074,0.0979827492196738,0.0288445798433872,0.680270507800334,0.243676112065726,0.000139254985608449,0.916666666666667
67,"A","input",0.0509899197930357,0.00354631568490869,0.0995433954760119,0.0239319926151857,0.677063355366086,0.242059776255609,0.00612473890132672,0.283333333333333
67,"A","conditional",0.148332896690761,0.0529885900193856,0.0981038067979454,0.0238997396507714,0.676981977347471,0.242019200816314,0.005832282497537,0.283333333333333
67,"A","decomposition",0.827975479221593,0.28514244702295,0.0937730348942108,0.0227079899452043,0.676850661873897,0.241955069767248,4.81243659858956e-05,0.933333333333333
68,"A","input",0.0552712133928695,0.0045391330836013,0.0995997253374032,0.0400027166873474,0.67831360918986,0.242653193490551,0.00471920113185319,0.216666666666667
68,"A","conditional",0.172691544246077,0.063277225141859,0.100003899763521,0.0398186101088688,0.678369526612801,0.242680455273258,0.00441911128097589,0.266666666666667
68,"A","decomposition",0.77907994214982,0.265926883890934,0.0952524160072756,0.0381844604962734,0.678359958035024,0.242671939653428,5.76249320878195e-05,0.95
69,"A","input",0.0491534158280559,0.00399025246248824,0.0956905748536091,0.0280011775002652,0.680428116446596,0.243693324228481,0.0046108087592506,0.266666666666667
69,"A","conditional",0.15121625775808,0.0594854537965365,0.0953684336362987,0.0278252702422504,0.680361231166552,0.243660210065033,0.00442866566853318,0.3
69,"A","decomposition",0.879002574195024,0.329081036346945,0.0923366755558417,0.0272506613650703,0.680087002512664,0.243526689106138,4.49977201887571e-05,0.916666666666667
70,"A","input",0.0491233719054227,0.00494633445519703,0.0909199306791016,0.0280478224972115,0.677635055881768,0.242404148950882,0.0062284264589653,0.116666666666667
70,"A","conditional",0.154247792434215,0.0706857524215049,0.0896891854553923,0.0275735004227121,0.677625437332292,0.24240012298973,0.00602834389354595,0.15
70,"A","decomposition",0.805595647061253,0.352837909302204,0.0843069072133115,0.026894584575133,0.677330094494013,0.242260051734161,0.000144819764863911,0.866666666666667
71,"A","input",0.0636547878575749,0.00394580785927045,0.117418037388295,0.0397484072402273,0.66880135401086,0.238199876243146,0.00479012263570788,0.183333333333333
71,"A","conditional",0.194635237617454,0.0556470131346953,0.117134119538324,0.0385313004265941,0.66890338390666,0.238250918185592,0.00434281764274538,0.3
71,"A","decomposition",0.926109363579163,0.239011015546925,0.111380745704459,0.0366975729171038,0.668667342019823,0.238143487195091,0.000172193962626012,0.9
72,"A","input",0.0535515321101127,0.00401001523305471,0.0982120291172006,0.0247990183829737,0.679096579294044,0.243058194003308,0.00546521429142001,0.25
72,"A","conditional",0.166771686791525,0.0617915727709657,0.0984592499253974,0.0245963456873658,0.679092503568414,0.243054675669882,0.00520293929917913,0.316666666666667
72,"A","decomposition",0.855584377671612,0.29376818969129,0.0923084133780957,0.0241544248818657,0.679033180461628,0.243025968884849,0.00012564509597736,0.866666666666667
73,"A","input",0.0496229283709402,0.00318483360297268,0.093198511002972,0.0325026873006975,0.674705257061702,0.24089301691124,0.00674861859360933,0.2
73,"A","conditional",0.135046433187317,0.0456807496931327,0.0935102474799808,0.0320839282445581,0.674792777082666,0.240935179603686,0.00669622710361736,0.216666666666667
73,"A","decomposition",0.837606592491083,0.234578125035672,0.087786021000534,0.0312071023734628,0.674849866089278,0.240963692957576,3.29707979687482e-05,0.916666666666667
74,"A","input",0.0545697950928052,0.00464520761131324,0.110057515032754,0.0271703925275377,0.675297194509801,0.241166226991126,0.00676481745590982,0.166666666666667
74,"A","conditional",0.151808723905367,0.067286497879394,0.110982861127819,0.0270563006778023,0.675378040428664,0.241205343457774,0.00662764564306451,0.166666666666667
74,"A","decomposition",0.82310666354743,0.293595787773819,0.105394975566731,0.0259161326447933,0.67527349158769,0.24115203284906,0,1
75,"A","input",0.0488737430210119,0.00399430753074435,0.0942915772558157,0.0301953898169718,0.671339211632545,0.239303447627854,0.0063330327270124,0.233333333333333
75,"A","conditional",0.144831149021197,0.0560241797611022,0.0947102430791478,0.0301902197538266,0.671409526011672,0.239337412018578,0.00608681327983079,0.266666666666667
75,"A","decomposition",0.881619888113787,0.301165921540589,0.0892098058188975,0.028196791075761,0.671310226678265,0.239287646735683,6.92794001431083e-05,0.933333333333333
76,"A","input",0.0533723283226043,0.00340625278622347,0.0980984367837596,0.0364481597013452,0.677886358083249,0.242484972478547,0.00825948855839398,0.166666666666667
76,"A","conditional",0.143362240061298,0.049857676402933,0.0984533535006202,0.0366517514498155,0.677944745898345,0.242513873608275,0.00798732263736817,0.183333333333333
76,"A","decomposition",0.861965484528884,0.25744950660124,0.0932480295560439,0.0350486868319118,0.677948540792601,0.242514773654847,4.62550463338522e-05,0.95
77,"A","input",0.0481089571852428,0.00301155980901908,0.104711420035736,0.0204928537459421,0.676446367930948,0.24178316481464,0.00878710068632052,0.0666666666666667
77,"A","conditional",0.138739291583864,0.0471161968162249,0.104340767418797,0.0204422068607749,0.676294544782411,0.241710384768204,0.00844726500805501,0.133333333333333
77,"A","decomposition",0.785956118854061,0.244685907483613,0.0980663178788287,0.0188421199079714,0.675906647214429,0.241520342105917,8.15309113429751e-05,0.933333333333333
78,"A","input",0.0525367442688672,0.00451202714279188,0.11016010729978,0.0281426915923512,0.679228435403494,0.243116965074562,0.00794203874322729,0.1
78,"A","conditional",0.145015971884535,0.0675529891812541,0.110186461530772,0.0279469232746151,0.679196257444829,0.243100584488174,0.00759989716205128,0.116666666666667
78,"A","decomposition",0.818248691302657,0.352628562504848,0.103222170628985,0.0273065998399929,0.679017124089314,0.243013501291469,7.07465141200125e-05,0.95
79,"A","input",0.0550680409930464,0.00435551776157182,0.101430952242213,0.0299083511897718,0.680207845723761,0.243613617470357,0.00479559670428277,0.233333333333333
79,"A","conditional",0.164018989534032,0.0574033715798109,0.100473011708254,0.0295854252528173,0.680218655977805,0.243618585990175,0.00458352400989509,0.3
79,"A","decomposition",0.854406706917836,0.259508176338943,0.0936897982645204,0.0282475566136646,0.679954529803013,0.243491301397746,2.01335121901273e-05,0.95
80,"A","input",0.0587049484675482,0.00267182185963088,0.11194279670177,0.0244646517672,0.673489040159954,0.240331910545308,0.0078812852056875,0.116666666666667
80,"A","conditional",0.157297745177393,0.0424140237182734,0.111112655831524,0.0241294300890464,0.673456086882026,0.240316108028745,0.00770354979459093,0.116666666666667
80,"A","decomposition",0.846976872520903,0.206131421953636,0.103480301042137,0.0227617917861593,0.67338425788935,0.240278085768479,2.9461226478722e-05,0.95
81,"A","input",0.062541815619286,0.00344793080146729,0.113978607615805,0.0375211858497281,0.67442162528208,0.240777273674708,0.00645015421477716,0.266666666666667
81,"A","conditional",0.167250200949168,0.0508159646271707,0.112078939819901,0.0364553443095882,0.674400853176166,0.240771281405624,0.00636799938325481,0.266666666666667
81,"A","decomposition",0.889274276451254,0.227844245714918,0.108268491351916,0.034874385048464,0.674467303958842,0.24080286308166,4.09907537911943e-05,0.966666666666667
82,"A","input",0.046854199382956,0.00336954964130698,0.0936411718900477,0.0278428827880582,0.673699583896377,0.240401349310846,0.00952105401493353,0.15
82,"A","conditional",0.138289381631744,0.0538638842281489,0.0941720669594241,0.0275693312819675,0.673660006772184,0.240382883459501,0.00931302400271477,0.15
82,"A","decomposition",0.910227665636701,0.31838035192908,0.085113341355978,0.0266360996595839,0.673358110148785,0.240233273124445,0,1
83,"A","input",0.0565735501866392,0.0032001862033859,0.107942577479322,0.0319774137000801,0.679999419520597,0.243509723075893,0.00736678480933542,0.183333333333333
83,"A","conditional",0.158868002311601,0.048364756696083,0.108062599091834,0.0312749945710709,0.67998407423039,0.243501308562038,0.00721876468137919,0.216666666666667
83,"A","decomposition",0.824498197896415,0.234228932220443,0.10238627015557,0.0296396489847374,0.679941182362064,0.243481647669478,8.76416521153713e-05,0.966666666666667
84,"A","input",0.0555998349906558,0.00351618249270371,0.110799408979856,0.0272914702692622,0.677047073185431,0.242104881339101,0.00739811555358491,0.266666666666667
84,"A","conditional",0.154499151749063,0.055249958519348,0.110324276371628,0.0273099134402901,0.676945385101784,0.242052886016242,0.00716430399013003,0.266666666666667
84,"A","decomposition",0.807370592739189,0.261245454225014,0.103093506636922,0.0266808674405483,0.676717653936911,0.241949792962679,0.000118870641060701,0.916666666666667
85,"A","input",0.0548186512964162,0.0036323000218983,0.110235011891813,0.03138905556559,0.679515553870038,0.243272268173999,0.00559946907320096,0.216666666666667
85,"A","conditional",0.166471686460008,0.0513425412939724,0.110207736703323,0.0311767552369455,0.679525874932571,0.243276463083567,0.00539251607828493,0.25
85,"A","decomposition",0.883793290733828,0.2479330650041,0.102425183062257,0.0298071928327317,0.679503324808635,0.243266373663462,4.42248831190141e-05,0.933333333333333
86,"A","input",0.0568864184766013,0.00484266620842577,0.0995700370099118,0.029950732504532,0.666923704432552,0.237168302887762,0.00801527415705644,0.2
86,"A","conditional",0.157049829476306,0.0715780980910358,0.0994644949539104,0.0299222073169109,0.666904399894326,0.237155929673352,0.00778072037383587,0.266666666666667
86,"A","decomposition",0.77874654489319,0.322303377875466,0.0925888627000604,0.028343767863896,0.66680222749206,0.237106684994285,0.000132229499801797,0.883333333333333
87,"A","input",0.0573144013866617,0.00468899409074263,0.104722796094373,0.018705405178861,0.678908076575093,0.242948575714206,0.00616061861616016,0.183333333333333
87,"A","conditional",0.161799979158598,0.0710600159382504,0.10430664165682,0.0186065632807356,0.678794044345017,0.242894435786721,0.00601462760172635,0.183333333333333
87,"A","decomposition",0.855087779933619,0.341933621168274,0.0992933064839585,0.0179310335112045,0.678910003911284,0.242951727486748,7.57855766561039e-05,0.883333333333333
88,"A","input",0.0456728785606346,0.00485749653395868,0.107815945586453,0.0300411691766444,0.670546902241146,0.239005655223074,0.00742468661028732,0.0833333333333333
88,"A","conditional",0.127068666331965,0.0725767477953783,0.106636436159943,0.0297386370627008,0.670508675703361,0.238986890809476,0.007239551590465,0.1
88,"A","decomposition",0.769735049426942,0.402488618716346,0.100936150618434,0.0290110042471763,0.670300743096538,0.238885958104616,0.000186012004006722,0.883333333333333
89,"A","input",0.0540956861919948,0.00355450729963394,0.104660633600649,0.0306202987364462,0.677377152175573,0.242195814309362,0.00613490680000754,0.216666666666667
89,"A","conditional",0.155650698313733,0.048156279064963,0.103212752992279,0.0306123906129075,0.677352160007145,0.242183931005785,0.00596229826604361,0.3
89,"A","decomposition",0.821769001572131,0.245359567499046,0.0974258755344304,0.02787782806339,0.677303323242298,0.24216008796801,8.1237058497526e-05,0.933333333333333
90,"A","input",0.058193965848831,0.00414410247406396,0.111248892413682,0.0385711375287247,0.681149470460731,0.244065803768396,0.00542941967287938,0.133333333333333
90,"A","conditional",0.179422776202656,0.0663914572664715,0.110910598318238,0.0384751433001163,0.681135121726361,0.244059158605747,0.00523683422732607,0.183333333333333
90,"A","decomposition",0.854936762293714,0.282601946458132,0.108205909575692,0.0361725952826023,0.680912119572662,0.243950763108905,0.000130262209509147,0.916666666666667
91,"A","input",0.0543751867849046,0.0032298846342095,0.105894981628138,0.0265502658088008,0.67256666962918,0.23989524259934,0.0056704281807484,0.166666666666667
91,"A","conditional",0.148153872975915,0.052017763781341,0.105133830845695,0.0262515772234269,0.672559900505769,0.239893742690943,0.0056129079969513,0.183333333333333
91,"A","decomposition",0.814002774448515,0.26587287149655,0.100265681560874,0.0256413652956045,0.672572638214266,0.239899325821645,5.3335142581414e-05,0.933333333333333
92,"A","input",0.0601612639828583,0.00242199563724026,0.100443405554436,0.0264655758893716,0.671518800322582,0.239409897130314,0.00931353114516934,0.0833333333333333
92,"A","conditional",0.163793481248466,0.0376065565296462,0.100050224812023,0.0263363956350255,0.671536689861431,0.239417108530567,0.00905196522936921,0.15
92,"A","decomposition",0.932320462288473,0.188617997102686,0.0963275804048454,0.0244428724520423,0.671731266024348,0.23950796286963,2.56360532459615e-05,0.966666666666667
93,"A","input",0.041316369575337,0.00307486775214946,0.11427460557941,0.029197912539113,0.677451447131453,0.242265388032047,0.00778120076589643,0.25
93,"A","conditional",0.119802727838076,0.044913136510428,0.11392793612881,0.0292059239639317,0.677473628422689,0.242275521220137,0.00765107156250234,0.3
93,"A","decomposition",0.74310405691716,0.248358482707952,0.105554234685037,0.0276959334871847,0.677262571503773,0.242172896739272,7.90951676076874e-05,0.9
94,"A","input",0.0492556173472621,0.00338082100635478,0.0968427532252798,0.0189990854310357,0.676134815784132,0.241627116825113,0.00579326534055485,0.166666666666667
94,"A","conditional",0.14678541828487,0.0557776663737535,0.0954578189836368,0.0190097983205449,0.676139209819881,0.241630193990715,0.00557346227255871,0.166666666666667
94,"A","decomposition",0.866135677980102,0.307243508539069,0.0904353372802016,0.0177546510005104,0.675871255652512,0.241502808912258,5.88241905650979e-05,0.95
95,"A","input",0.0636231078174538,0.00381120306865817,0.106778680554985,0.0246446733738787,0.676905344000913,0.241992978125524,0.00574895044644711,0.283333333333333
95,"A","conditional",0.174076029495998,0.0602155965102649,0.104998984975176,0.0240646244497183,0.676823795696166,0.241952467754256,0.00557082210882169,0.3
95,"A","decomposition",0.845775021740531,0.29445847825906,0.10112894028706,0.0227710917707887,0.676748870292853,0.241914951191279,8.37458524315198e-05,0.95
96,"A","input",0.0637545717553583,0.00385935667042911,0.102030481635036,0.0306529191560242,0.672843076562181,0.240014034010643,0.00676653759770391,0.216666666666667
96,"A","conditional",0.177359556265427,0.0610131864024944,0.101103256517366,0.0302954505293805,0.672906837064839,0.240043875948737,0.00657138694633555,0.216666666666667
96,"A","decomposition",0.913508597131875,0.289676080028664,0.0956061866279882,0.0289182135316493,0.672655368901236,0.239919861921317,0.000286072048479875,0.816666666666667
97,"A","input",0.0626921484237121,0.00336673464682372,0.120965276144885,0.029764339693258,0.679411777372985,0.243214563745243,0.00829120226773266,0.166666666666667
97,"A","conditional",0.170535441273817,0.05025887715424,0.120262299220562,0.0293174518301711,0.679361181915176,0.24319097218199,0.00803010211119807,0.216666666666667
97,"A","decomposition",0.882581252127295,0.235296324885863,0.112893989096375,0.0284069890565783,0.679261525937604,0.243141149994349,7.48474134321877e-05,0.9
98,"A","input",0.0656030137968623,0.00480371311434428,0.109925875130501,0.028390729930783,0.674133780753879,0.24064421479717,0.00654312671827062,0.166666666666667
98,"A","conditional",0.184435514979916,0.0775084096575271,0.108191528454571,0.0277033177391992,0.674181941691182,0.240668061568557,0.00636253953086996,0.166666666666667
98,"A","decomposition",0.910115099722353,0.351977476025903,0.102768326126574,0.0264368915966883,0.674210430641081,0.240682224843865,0.00025426639883254,0.883333333333333
99,"A","input",0.0471772991523472,0.00319367365422,0.105129411795187,0.025107711252086,0.678772026971,0.242868288146174,0.00948981706693566,0.0666666666666667
99,"A","conditional",0.123408369260384,0.0475676841831019,0.104967924135245,0.0244788058049934,0.678846135133073,0.242905134945936,0.00938173599676199,0.116666666666667
99,"A","decomposition",0.800375759845996,0.270535372287651,0.0983631332981215,0.0230833143485907,0.678587406510411,0.242774422894111,3.01245189421798e-05,0.966666666666667
100,"A","input",0.0513554740428051,0.00274439947388414,0.104027655791601,0.0253227768803352,0.676335900155852,0.241707872449801,0.00696634354783427,0.0666666666666667
100,"A","conditional",0.14910997312305,0.0372784639472192,0.103108909136639,0.0253989300367595,0.676421399778939,0.241748148717404,0.00676262455381437,0.0833333333333333
100,"A","decomposition",0.976551539827268,0.228680131442722,0.098571091917926,0.024960155656071,0.676274420321023,0.241676153135348,3.86375166841017e-05,0.983333333333333
101,"A","input",0.0682113472349915,0.00597997827569525,0.131369883322887,0.0350465397005908,0.676255427893873,0.241659984093434,0.00739917235257702,0.216666666666667
101,"A","conditional",0.194745962503418,0.0935622196854582,0.131486165235962,0.0347837751293873,0.676224762723871,0.24164815685681,0.00706156531053479,0.316666666666667
101,"A","decomposition",0.844194587810954,0.370807131430232,0.125339704966975,0.0337161793958719,0.675909547195901,0.241490924892827,0.00020116382509913,0.833333333333333
102,"A","input",0.0607682331166105,0.00275217123507549,0.100607960579265,0.0178372913308264,0.668503623061832,0.237890676531079,0.00691307213758614,0.216666666666667
102,"A","conditional",0.16091951642752,0.0427861789844153,0.100256393028839,0.0180921495839245,0.66839202081761,0.237838923685415,0.00678477282044264,0.266666666666667
102,"A","decomposition",0.919559148022112,0.223597850430145,0.0935769845859046,0.0170686886609079,0.668282493827428,0.237785506017093,6.9628137079054e-05,0.9
103,"A","input",0.0503269068630925,0.00391304593463993,0.11067043030176,0.0256191114296399,0.67392517936482,0.240529604422878,0.00884289611029863,0.133333333333333
103,"A","conditional",0.137396497166453,0.0629096875935853,0.109430810868344,0.0254232911483169,0.673881316149985,0.240509132316103,0.00867985740469598,0.15
103,"A","decomposition",0.755022284832352,0.301039807271398,0.101358659234914,0.023469689925775,0.673796583279807,0.240464285975245,0.000106442934079848,0.9
104,"A","input",0.057519447634091,0.00343514942988114,0.116299880191784,0.0247608893517906,0.680278034397687,0.243624115368535,0.00599796915356109,0.35
104,"A","conditional",0.161470601463435,0.0532607134915466,0.114789606464185,0.0241063019339385,0.680255011038371,0.24361490164599,0.00582809246277482,0.366666666666667
104,"A","decomposition",0.859221969126083,0.251814369065277,0.108261572761327,0.0231172369770909,0.680250779265567,0.243612718642234,4.9211889301227e-05,0.933333333333333
105,"A","input",0.0460572975196256,0.00469253564302854,0.0914060455672261,0.022493124228594,0.675535879898696,0.241367533379005,0.00689073470858906,0.15
105,"A","conditional",0.133553228405706,0.0692580940746662,0.0910500050470498,0.0220627136715509,0.675556205621257,0.241378197435773,0.00671266032630381,0.15
105,"A","decomposition",0.841348880385308,0.394833000604623,0.0844986387016907,0.0214742869086278,0.675495088749165,0.241348356302289,0.000282285556435505,0.883333333333333
106,"A","input",0.0550454738982778,0.0030297172045574,0.117322272989136,0.0323083144705558,0.675331025273268,0.241191842643113,0.00782780021248174,0.0833333333333333
106,"A","conditional",0.166111500928219,0.0465571896301886,0.116668635523958,0.031613442264901,0.675333640969976,0.241195221950926,0.00719964518500082,0.15
106,"A","decomposition",0.810712172578106,0.220820833943499,0.109287043257965,0.0293078455556927,0.675151915301241,0.241114384775968,0.00010640493320237,0.933333333333333
107,"A","input",0.0586082862566222,0.00426507621378481,0.11186446105561,0.0379541608730589,0.675246840375327,0.241143629053402,0.00535934344745115,0.266666666666667
107,"A","conditional",0.169049867656903,0.0637361234012086,0.110736643035826,0.0378269351962899,0.675182759837824,0.241114429584914,0.00525309770511365,0.283333333333333
107,"A","decomposition",0.8027444642959,0.292033459152409,0.107324776710765,0.036162856838594,0.67524644663614,0.241139491090108,0.00015682527496706,0.866666666666667
108,"A","input",0.0539497244809735,0.00394872145856032,0.10202804573822,0.0308744479123062,0.676994374223677,0.242013344421151,0.00663792343194481,0.166666666666667
108,"A","conditional",0.153351349711834,0.0589196937403403,0.102964669310348,0.0303002170106156,0.676984790881602,0.242009121498989,0.0063512361585316,0.216666666666667
108,"A","decomposition",0.858927809603975,0.284327661996812,0.095669724921959,0.0281985504693697,0.677024933309055,0.242029241859964,3.35922483201865e-05,0.95
109,"A","input",0.0651160791428003,0.00307486775214946,0.117330017112068,0.0344173585149629,0.683936234988445,0.245425578171766,0.00691921930376666,0.05
109,"A","conditional",0.167125066538319,0.0461325620884497,0.116861514218346,0.0347253364216329,0.683912206326963,0.245413704556573,0.00679928884667185,0.05
109,"A","decomposition",0.911263712535021,0.241319996796946,0.110029026166835,0.0334024277519493,0.683807352683141,0.245361427837126,9.53307954739533e-05,0.95
110,"A","input",0.0559859490210963,0.00416834907225755,0.122967810225286,0.0303598730725383,0.683151426183817,0.2450531002173,0.00751833779981357,0.1
110,"A","conditional",0.150238550244283,0.0598476663050332,0.121582152859943,0.0298602316978528,0.683047309401683,0.245000910761436,0.00723982354779176,0.183333333333333
110,"A","decomposition",0.844690951341382,0.304490926899814,0.113077140974985,0.0293012973342221,0.683072976806983,0.245016146463302,8.52154449670082e-05,0.916666666666667
111,"A","input",0.0450516207686224,0.00303412300294283,0.0895348221980568,0.0297620977166888,0.679859327941693,0.243427821184486,0.00682185138535821,0.183333333333333
111,"A","conditional",0.130387016968384,0.0441682842287251,0.0903463033069474,0.0289524828840483,0.67989819796928,0.243446780289993,0.00657569332688319,0.233333333333333
111,"A","decomposition",0.826774649786207,0.223612901924999,0.0840780240523894,0.0274462202267657,0.679901573568424,0.243449311038471,9.06892850173572e-06,0.966666666666667
112,"A","input",0.0704850266581136,0.00384437555380376,0.124391291908012,0.0320529690148742,0.67991736128083,0.243487364079542,0.00632411988345905,0.2
112,"A","conditional",0.188251543002782,0.0551950894839875,0.124928735974036,0.0321213376258036,0.679947358908258,0.243498862911719,0.00614665660581158,0.2
112,"A","decomposition",0.937111871714176,0.263733861186135,0.116577769642741,0.0316381203172152,0.679612135339396,0.243338377887439,7.62672881237603e-05,0.9
113,"A","input",0.0563308538831619,0.00333773934024895,0.121270263698229,0.0242713413459149,0.678037395663143,0.242538676627366,0.00911209474248996,0.0833333333333333
113,"A","conditional",0.162220511153972,0.0535427717606788,0.120526524403727,0.0240882630093769,0.678065292195115,0.242551455293681,0.00871660773904156,0.133333333333333
113,"A","decomposition",0.837817429607064,0.25659213058539,0.111882191679364,0.023296234427959,0.677745857508038,0.242394679618174,4.69678312252873e-05,0.933333333333333
114,"A","input",0.0454264350891986,0.00406953529624622,0.101387571148289,0.0316109734401605,0.675732257705063,0.241408299067778,0.00541109205908735,0.183333333333333
114,"A","conditional",0.149610715440981,0.0637231527828349,0.101103472371914,0.031357994431609,0.675615797302167,0.241351814490562,0.00503355711559875,0.283333333333333
114,"A","decomposition",0.740886963026064,0.273243653171774,0.0944350234714512,0.0305478889517495,0.675535486558429,0.241311948471069,4.15455192657492e-05,0.916666666666667
115,"A","input",0.0570503180572854,0.00392115704901438,0.119026963062767,0.024821709938987,0.668443510274379,0.237863811004878,0.00597020184081001,0.233333333333333
115,"A","conditional",0.167394634490553,0.0650058698474795,0.117470414744568,0.0243484876915578,0.668434811257104,0.237858817361824,0.00569752165785534,0.333333333333333
115,"A","decomposition",0.854373115620189,0.285130184288697,0.109218021907326,0.023381077186905,0.668105296781752,0.237700061736528,7.96055709393302e-05,0.933333333333333
116,"A","input",0.0560108119649841,0.0027890431932008,0.115625584844472,0.022949368426413,0.670959471902813,0.239069315188901,0.00621835472648933,0.233333333333333
116,"A","conditional",0.153783717266845,0.0425135173928858,0.115307401298728,0.02224831278228,0.670963775729485,0.239073028424564,0.00604956223125109,0.233333333333333
116,"A","decomposition",0.803310886910092,0.201636907330427,0.107621844575827,0.0206453349201279,0.670645058349763,0.23892143198365,0.000126047816793901,0.933333333333333
117,"A","input",0.0743534786593658,0.00499420806147419,0.113122128083825,0.0351460170296039,0.672680029462963,0.24002529028373,0.0060179302364156,0.266666666666667
117,"A","conditional",0.206105130720903,0.0761808995378603,0.112021986431014,0.0350910743239281,0.672751007754617,0.240065851415583,0.00589126029950824,0.333333333333333
117,"A","decomposition",0.93791927158781,0.312411876238296,0.107653305269598,0.0346653601317589,0.67250677909643,0.239947687260326,0.000155654092160529,0.85
118,"A","input",0.0495235237783454,0.00336157584888503,0.0968126189736385,0.0262913750784467,0.676182149411141,0.24167289813782,0.00766704328481302,0.166666666666667
118,"A","conditional",0.145288907436495,0.0544072739402355,0.0966846600607395,0.0258303693892944,0.676107611605059,0.241636100275147,0.00720860959773812,0.2
118,"A","decomposition",0.900846200129802,0.301548736567742,0.0890908799726647,0.0237026274537705,0.675934762724618,0.241551125399158,9.02628883075092e-07,0.966666666666667
119,"A","input",0.0568744845610404,0.00380354888575702,0.113363721408981,0.0246557623532667,0.67493780419754,0.241040735701074,0.00788879880007182,0.116666666666667
119,"A","conditional",0.160619306979331,0.0527726830353599,0.112188464830368,0.0241305794320521,0.674852925267072,0.241000286587364,0.00763888240295735,0.15
119,"A","decomposition",0.873233217126259,0.267692668762796,0.109147083252028,0.022246941126587,0.67485073863107,0.24100186869779,1.93127374118594e-05,0.966666666666667
120,"A","input",0.0453232390010952,0.00332478105169557,0.0934165326330949,0.0383488712512279,0.672569405666919,0.239939160836582,0.00631427077140867,0.25
120,"A","conditional",0.139712129130426,0.0501448864807956,0.094697374519818,0.0379334103807188,0.672588827534735,0.239944031542582,0.0058456974400613,0.316666666666667
120,"A","decomposition",0.805755817746581,0.250923930089886,0.0881285507241682,0.0357064053738195,0.6724612996219,0.23988853317725,7.13955837403394e-05,0.916666666666667
121,"A","input",0.050904672505415,0.00302601950279885,0.107443016238238,0.0231485857421775,0.676164701732892,0.241774313623295,0.006747715196549,0.2
121,"A","conditional",0.14252951346234,0.0498261694380036,0.107395579734494,0.0229216273660793,0.676192801296705,0.241789441398653,0.00664620867861106,0.233333333333333
121,"A","decomposition",0.834028901364205,0.253715947911732,0.0998011778077404,0.0220822342073598,0.675975299994203,0.241691169432375,8.76669847112155e-05,0.916666666666667
122,"A","input",0.062590593981457,0.00303417760216369,0.11952422183263,0.0301133490758508,0.678009812833233,0.242515047507631,0.00669451423160127,0.183333333333333
122,"A","conditional",0.167606505756629,0.0454789164649399,0.118348068205858,0.0303987643085326,0.677873291466447,0.242451118891406,0.00629553650510046,0.183333333333333
122,"A","decomposition",0.845779618146672,0.234767892927426,0.111775470862125,0.0277697807839487,0.677726463630245,0.242379841496731,4.11212809743202e-05,0.966666666666667
123,"A","input",0.0565157380181459,0.00407122321384144,0.100092927262221,0.0359312643686235,0.682479204695501,0.244776213737716,0.00884011262440181,0.216666666666667
123,"A","conditional",0.156964128124766,0.061913342454769,0.10019902142174,0.0354651417516493,0.682358899435774,0.244718933433312,0.00869284320662344,0.216666666666667
123,"A","decomposition",0.881734511827972,0.295432344590764,0.0960727030598043,0.0341965704292235,0.682324537750858,0.244709043004992,5.49630186908345e-05,0.95
124,"A","input",0.0481709858677568,0.00531733254209541,0.0992889722066331,0.0252783964743226,0.675557450583731,0.241309750000188,0.0049779993187049,0.266666666666667
124,"A","conditional",0.142423646931992,0.0815249686701316,0.0985224716108801,0.0247028110645896,0.675508757167274,0.241287167965625,0.00471639154033445,0.3
124,"A","decomposition",0.874501099008742,0.434097425766297,0.0908483150568541,0.0233442772646028,0.675360860244463,0.241218374392342,0.000115160689539099,0.9
125,"A","input",0.0513204905548763,0.00307486775214946,0.102780917652993,0.0299860494316603,0.668075016784336,0.237742573283277,0.00674286226415854,0.2
125,"A","conditional",0.145561681119,0.0476946276329497,0.10215456191603,0.0292704861509172,0.66813979480952,0.237773797054923,0.0065311767554439,0.2
125,"A","decomposition",0.80285740667016,0.235948789981283,0.0942766947910268,0.0278188683974274,0.667935374151918,0.237678851745115,9.88289497112123e-05,0.95
126,"A","input",0.0492219278637935,0.00360047849149322,0.10827489573561,0.0173513879479398,0.67724533338403,0.242204084373089,0.00604872471858389,0.266666666666667
126,"A","conditional",0.143229700330473,0.0588591495431669,0.108347799465325,0.0171440814570956,0.67721997599722,0.242192178985944,0.00587153121684529,0.266666666666667
126,"A","decomposition",0.852517463963401,0.29026952398366,0.100647085608904,0.01680565824864,0.677297933897729,0.242229408660342,7.0120581418375e-05,0.933333333333333
127,"A","input",0.0575178201370479,0.00446722417087837,0.106947989445796,0.0324902414736005,0.674789357592849,0.240990537308544,0.00588339569357054,0.216666666666667
127,"A","conditional",0.173943492784605,0.0664552878576501,0.105343891762316,0.0319455178060908,0.674846029657553,0.241016555895181,0.00564419454779597,0.216666666666667
127,"A","decomposition",0.880557224236328,0.299629815514144,0.100722907880742,0.0311297008077258,0.674742544649839,0.240965193335078,2.14275533352913e-05,0.95
128,"A","input",0.0555511407062517,0.00419019771742763,0.109605293241029,0.0341458058016158,0.674177019323893,0.24069716539413,0.00706067112019851,0.15
128,"A","conditional",0.159960543588228,0.055392976396386,0.109253501048153,0.0337141260464856,0.674226951694503,0.240720366100982,0.00683135904392601,0.15
128,"A","decomposition",0.869754615208783,0.259840140651058,0.101720671020466,0.0323188040141834,0.673988902550992,0.24060304556876,5.93737084271572e-05,0.966666666666667
129,"A","input",0.0415036835063632,0.00360257839639922,0.0826608210914294,0.0269924757053236,0.676978049724019,0.242025553068831,0.00464299330904261,0.183333333333333
129,"A","conditional",0.134520959372187,0.0541210500677172,0.0827817431568124,0.0264510787185504,0.67697949312702,0.242025108415406,0.00437909022924272,0.233333333333333
129,"A","decomposition",0.764058219614919,0.279522614716046,0.076682784688041,0.0250340488575673,0.676826930051352,0.241952825471783,2.89372395231126e-05,0.95
130,"A","input",0.0676332479856613,0.00386447084351992,0.117152388830167,0.0262836203828586,0.675256388492283,0.241167812384404,0.00868223633011885,0.2
130,"A","conditional",0.172603844158246,0.0563429151441415,0.117017957983278,0.0257883619656584,0.6752962172528,0.241188582488993,0.00852833834128679,0.2
130,"A","decomposition",0.926582808235184,0.274243766548096,0.108948871301011,0.0248806615002375,0.675256137448689,0.241171106654672,0.00012310347549885,0.95
131,"A","input",0.0548167499733439,0.00400358275160276,0.104822060531668,0.0330012377742212,0.675607351249865,0.241371083991511,0.0078869720829686,0.133333333333333
131,"A","conditional",0.156166766544326,0.0610268311275018,0.105665401219839,0.0325935892394012,0.675468199454177,0.241303429005014,0.00767671941587094,0.133333333333333
131,"A","decomposition",0.849656570342669,0.301726252452116,0.098977570503046,0.0312863284878974,0.675523192673798,0.241332193535796,5.36794507512863e-05,0.95
132,"A","input",0.069057187116222,0.00494541749434983,0.109695721437207,0.0374901223652038,0.676719093707174,0.241882130773332,0.0054615669464784,0.3
132,"A","conditional",0.191042604239179,0.0678084676950964,0.109467621208969,0.0370534475410583,0.676682294392373,0.241864262873867,0.00512290505542718,0.3
132,"A","decomposition",0.943080835101968,0.308307189073544,0.104656155383824,0.0352006919197176,0.67666172526907,0.241855352095501,6.03613265400612e-05,0.916666666666667
133,"A","input",0.0430443036661346,0.00349455607730174,0.103778584601993,0.0287977299325945,0.675315052656222,0.241217354024426,0.00661982231098053,0.183333333333333
133,"A","conditional",0.117772265173485,0.0514850961329661,0.103481703924855,0.0284871168968,0.675366499861757,0.241243370078149,0.00647438219084592,0.216666666666667
133,"A","decomposition",0.710253031972104,0.271179494555857,0.0969301132001922,0.0284983148165431,0.675143756345443,0.2411321252714,0.000124443763861263,0.9
134,"A","input",0.0611389752938947,0.00437641077137793,0.117611879084346,0.030283948110553,0.677881866059086,0.242487587257522,0.00561988286537531,0.166666666666667
134,"A","conditional",0.160154893707111,0.0617185972253402,0.11725185308735,0.030050063974012,0.677847164824138,0.242467702364751,0.00544069379695666,0.2
134,"A","decomposition",0.782961689570365,0.283473073351908,0.111253470772992,0.0286138879946408,0.677603472363316,0.242352967268892,2.51996069965343e-05,0.983333333333333
135,"A","input",0.0577377358159831,0.00291200030844359,0.11360377796277,0.0325697417303463,0.666363179653959,0.236942754294206,0.00606574371584802,0.183333333333333
135,"A","conditional",0.173159173460816,0.0473890910051025,0.111889855448706,0.0317078716398696,0.666312664255613,0.236923553860002,0.00570240613667059,0.233333333333333
135,"A","decomposition",0.844277685050716,0.225832604825416,0.104829476919851,0.0296302618386355,0.665811051864761,0.23669240829799,0.000286720585998434,0.85
136,"A","input",0.0560508090565556,0.00345771076886896,0.105664541048903,0.0250182953797944,0.681581965897668,0.244266973818077,0.007117451653071,0.166666666666667
136,"A","conditional",0.15347262106851,0.0532653783298578,0.105913047139842,0.0245525598779608,0.681552234600415,0.244252025404544,0.00692205206912619,0.2
136,"A","decomposition",0.871008406247986,0.264426111193743,0.101006646240617,0.024005711989221,0.681364322126214,0.244160029519696,0.000109399457023844,0.95
137,"A","input",0.0453576490613561,0.00417954446110035,0.0983751587123597,0.0229385404405017,0.677672504099989,0.242407996634477,0.00535944391919344,0.216666666666667
137,"A","conditional",0.138205412138275,0.0609504388928527,0.0987717465959068,0.0228197715019472,0.677688850351811,0.242416177528693,0.00511393360992097,0.233333333333333
137,"A","decomposition",0.786592805530953,0.302380447933689,0.0913876388480204,0.0220359590880973,0.677710537186496,0.242427944128705,0.000136516366597995,0.933333333333333
138,"A","input",0.0583366674057858,0.00385582467262106,0.120173758550066,0.0381904693997619,0.676305143826628,0.241725258382943,0.00746562555011371,0.233333333333333
138,"A","conditional",0.165299600780063,0.0551713610782184,0.119728196448674,0.0380171314868515,0.676336819160939,0.241741384566372,0.00723251944794813,0.266666666666667
138,"A","decomposition",0.82293703377106,0.225152944788248,0.111313537645957,0.0366861343467673,0.676076560990989,0.241612791827748,0.000107091657732283,0.966666666666667
139,"A","input",0.059921547872786,0.00390392803487509,0.0977669443327494,0.0338765693249815,0.676067756495674,0.24155447198334,0.00682167475274632,0.183333333333333
139,"A","conditional",0.170354316800088,0.0579735685296329,0.0969627737185856,0.0334457064906032,0.676016166532558,0.241527554991128,0.00664696439328422,0.183333333333333
139,"A","decomposition",0.87353052705111,0.266633701687708,0.0916121939707927,0.0330340560200263,0.675961441357654,0.241500395065307,4.30856340840844e-05,0.883333333333333
140,"A","input",0.0540728658231533,0.00342349096203978,0.101203094807629,0.0240452559981552,0.672101241831568,0.239655992809508,0.00920681379585672,0.216666666666667
140,"A","conditional",0.148216058229484,0.0516516463251964,0.101543825609314,0.0235155253926525,0.672109851650862,0.239658815821278,0.00891741954115495,0.233333333333333
140,"A","decomposition",0.802932425214468,0.239416256716246,0.0954096739026969,0.022824979097995,0.671946244330241,0.239580807646903,1.36348095125462e-05,0.966666666666667
141,"A","input",0.0517060644546706,0.00354710963195281,0.108222707706369,0.0279908653609972,0.671299274434825,0.239280329154012,0.00714660325385876,0.216666666666667
141,"A","conditional",0.146192662318154,0.0564420851168551,0.107039672301138,0.0270188209018664,0.671300792738827,0.239284410209042,0.00690275140162474,0.233333333333333
141,"A","decomposition",0.741959306105435,0.264848354037782,0.0995417316736631,0.0253538306475158,0.67116769043457,0.239220567621876,4.02796672702765e-05,0.966666666666667
142,"A","input",0.0567972151581931,0.0034072402866737,0.114673029796059,0.0270275401931474,0.675917616480674,0.241505627914064,0.0083756041692669,0.166666666666667
142,"A","conditional",0.147953969933941,0.0528823742118584,0.113839475995379,0.0266772382940604,0.67594077644442,0.241516670178996,0.00830322528847698,0.166666666666667
142,"A","decomposition",0.866899531895944,0.278970377391548,0.105582411347449,0.0252206750245813,0.675393442415276,0.241250704389378,9.79258607935555e-06,0.966666666666667
143,"A","input",0.0403652114614127,0.00317552899407058,0.0912240549521822,0.0300172199122582,0.679147604778465,0.243080740713498,0.00667409466418184,0.166666666666667
143,"A","conditional",0.125841456189192,0.0488276762738629,0.090532702219655,0.0297190868508913,0.67913137521369,0.243073971333521,0.00635696044789868,0.25
143,"A","decomposition",0.754892195578293,0.249356877286601,0.0861155986400483,0.0286269853457446,0.679120300157687,0.243066156932974,0.000182949706171754,0.883333333333333
144,"A","input",0.0646216812130576,0.00365750187092319,0.105975071367243,0.0306589327181012,0.675494280979873,0.241269696975377,0.00893942696934735,0.183333333333333
144,"A","conditional",0.180097528371622,0.0564719132797972,0.103812319928133,0.0302261756844801,0.675333926318686,0.241193128049049,0.00858869300812485,0.183333333333333
144,"A","decomposition",0.930749261569407,0.266051586419487,0.0987318709393142,0.0283532690633165,0.675517306209588,0.241281975487637,6.9871276429471e-06,0.966666666666667
145,"A","input",0.0607296848987152,0.00356490644140029,0.111139207447981,0.0418307903640473,0.677936835851405,0.242500485676818,0.00822815339093586,0.283333333333333
145,"A","conditional",0.177084797945203,0.0510183313188146,0.11229128318916,0.0407886904579728,0.677882971959396,0.242475129403305,0.0080129702277282,0.3
145,"A","decomposition",0.886560115373758,0.212014398096702,0.106617103028591,0.0395819115979778,0.67780956049054,0.242438234166219,0.000101882824354885,0.883333333333333
146,"A","input",0.0628652897631821,0.00466459333427018,0.116564433625088,0.0338680055749362,0.674721093120464,0.240902701212742,0.00702902788823397,0.233333333333333
146,"A","conditional",0.171949299014241,0.0684387448057967,0.116002696160772,0.0333199141774733,0.674679936953317,0.240883464366862,0.00679969717794067,0.283333333333333
146,"A","decomposition",0.852198427942975,0.310345610955588,0.109801862579998,0.0318102039210057,0.67445794218772,0.240775422185771,2.20614562889484e-05,0.983333333333333
147,"A","input",0.0557369754390412,0.00324461802141634,0.0977050365794223,0.0272255070685003,0.674254813203909,0.240674331317058,0.00705760577348774,0.166666666666667
147,"A","conditional",0.171009019067852,0.048429991408725,0.0966869077675945,0.0266440901642515,0.67431694362395,0.240704440735285,0.0067487879661185,0.266666666666667
147,"A","decomposition",0.89045257451342,0.243399923776382,0.0908694952623054,0.0252495235557132,0.674355470795404,0.240724469460828,0.000121294858902363,0.9
148,"A","input",0.061732595527668,0.00356787150141557,0.118465450650502,0.0272022377598711,0.675766446001472,0.241423070813553,0.00956254874585418,0.0333333333333333
148,"A","conditional",0.166655465204814,0.0513824080819061,0.117808981104099,0.0272667332006583,0.675817859910695,0.241450604892987,0.00928919622852919,0.1
148,"A","decomposition",0.919267906922336,0.281812847302085,0.111422725420235,0.0267678193771369,0.675558214714909,0.241332755533946,8.67386758614372e-05,0.983333333333333
149,"A","input",0.0484496149647817,0.00371599309294593,0.105689979550294,0.031867476974592,0.681997260233008,0.244469633508269,0.00638052927509352,0.133333333333333
149,"A","conditional",0.141533992742407,0.0623905152032007,0.105929527860997,0.0313074014539185,0.681916690217113,0.244430987260656,0.00611691393627381,0.15
149,"A","decomposition",0.797669468161876,0.311874309936227,0.100145890782001,0.030823214464773,0.681909765285624,0.244425908151453,4.91592947951425e-05,0.933333333333333
150,"A","input",0.0452818482460584,0.00319369758150959,0.105724090840277,0.0296888728145372,0.676823862572185,0.241982439985717,0.00805221854491547,0.05
150,"A","conditional",0.129031414058386,0.0482248079983968,0.106435100048032,0.0294090625310301,0.676930949892367,0.242034144471776,0.00780816231020576,0.05
150,"A","decomposition",0.807486850956728,0.263348387279851,0.0976154326971583,0.0282951898740634,0.676715791192424,0.241925574314517,6.57489749539432e-05,0.933333333333333
151,"A","input",0.0484922192384002,0.00402512293414889,0.101122127526974,0.0283322306101301,0.680008661493787,0.243481887348574,0.00500423748138214,0.0666666666666667
151,"A","conditional",0.139033748785693,0.0601788212901211,0.0999640576648523,0.0279101809246235,0.679899742927802,0.243428279504758,0.0048848492753666,0.0833333333333333
151,"A","decomposition",0.784710220221934,0.311117757560059,0.094721740297519,0.026817359040643,0.679853894412651,0.243407867148868,0.000135671287366645,0.883333333333333
152,"A","input",0.050569339087806,0.00379213557761918,0.1128793300364,0.0266347625937112,0.680271930512424,0.243624869120568,0.00808861381223659,0.116666666666667
152,"A","conditional",0.148343553853056,0.0576604673444301,0.112156254995142,0.0267264915426866,0.68019452318411,0.243587309813387,0.00763183422819227,0.183333333333333
152,"A","decomposition",0.789370484734544,0.282438482438457,0.10300211409234,0.0256517470018123,0.679826817167103,0.24340261128512,0.00014930137347456,0.933333333333333
153,"A","input",0.0631053758714899,0.00441349226279425,0.0946144662794963,0.0243243393100115,0.67777824244457,0.24244650835934,0.00745132534629392,0.3
153,"A","conditional",0.161480070372053,0.0630769846046726,0.0946461525001448,0.023936079449242,0.67770661872266,0.242414898290149,0.00726987547392952,0.366666666666667
153,"A","decomposition",0.912090363137275,0.299634473335013,0.0892530326541804,0.0230305370696988,0.677553952203626,0.242332292971716,4.01576602624067e-05,0.916666666666667
154,"A","input",0.0527238105873108,0.0038587000717874,0.0952964024440833,0.0294586007307636,0.67364488223258,0.240405487089168,0.00734393458008086,0.183333333333333
154,"A","conditional",0.160598909747253,0.063861044413529,0.0940625822138238,0.029153849570827,0.673682573708128,0.240425992474652,0.00692237172924253,0.266666666666667
154,"A","decomposition",0.836302705484507,0.30725264715564,0.0874741419552235,0.0281445909268369,0.673351517289527,0.240269389309796,4.42296632263528e-05,0.9
155,"A","input",0.0601957566524411,0.00416927978315434,0.131919025453481,0.0326608770061952,0.675687677445433,0.241411998909304,0.01090369017659,0.116666666666667
155,"A","conditional",0.158025175585209,0.0642028385341588,0.130757850990293,0.0322325303968761,0.675623778843758,0.241381002791508,0.0105597952936925,0.116666666666667
155,"A","decomposition",0.843245169487544,0.322970942587973,0.122588095837622,0.0297115942223679,0.675759427441963,0.241450523668182,0.000261574529408916,0.883333333333333
156,"A","input",0.0596802355134904,0.00403165324822892,0.121459463189957,0.0426017546752786,0.676727992726973,0.241886330909712,0.00657726717982415,0.266666666666667
156,"A","conditional",0.165994650658432,0.0574760255208217,0.120910560056364,0.0417478055456159,0.676704645510393,0.241875780454122,0.00631011403131737,0.3
156,"A","decomposition",0.79099260823205,0.254616640688721,0.112855675628629,0.0405893619424015,0.676441336278265,0.24175070758169,5.69648772047303e-05,0.933333333333333
157,"A","input",0.0530094926114018,0.00353811118831126,0.0996517399767368,0.025190504217905,0.662478674198111,0.235049645897722,0.00955088776097453,0.166666666666667
157,"A","conditional",0.151572084596868,0.0494052397269667,0.0990396534191416,0.0247812868657784,0.66250503069814,0.235058361829845,0.00941086531844327,0.166666666666667
157,"A","decomposition",0.885957503405869,0.248357749708425,0.0926540492728874,0.0237963532501973,0.661936717026938,0.234782546676881,0.000130131494916336,0.866666666666667
158,"A","input",0.0567632227199362,0.00317721544790509,0.120219951325205,0.0309489408044615,0.668154229438342,0.237719720366697,0.0083907823273198,0.1
158,"A","conditional",0.155968906853597,0.0514128788739771,0.120541001935089,0.0308464887310161,0.66816719384473,0.237726864130627,0.00790639367491894,0.15
158,"A","decomposition",0.826083431409422,0.231434244811942,0.112445710501648,0.0300062558727429,0.667887697052356,0.237597625625176,3.59295668071996e-05,0.933333333333333
159,"A","input",0.0438097553252856,0.00401827230830832,0.0927779840528267,0.0275406236755253,0.676834029037767,0.241954247400881,0.00866878567922941,0.1
159,"A","conditional",0.120153717264526,0.05497436201007,0.0928707704587907,0.0272359441590256,0.676818611121342,0.24194656991432,0.00853530978379879,0.1
159,"A","decomposition",0.824235920073376,0.336440504937855,0.0830200177236477,0.0253074736545621,0.676738391413405,0.241906948349322,4.82937244166925e-05,0.933333333333333
160,"A","input",0.0571517178805389,0.00244964072441874,0.115019588697449,0.0224414497180013,0.676706920635464,0.241886342959166,0.00616664500602214,0.216666666666667
160,"A","conditional",0.160925324142327,0.0413019911818623,0.113530178195484,0.0221187748362351,0.676595099211515,0.241832208467712,0.00608856990400479,0.216666666666667
160,"A","decomposition",0.882669158475182,0.20932522773503,0.106418056561063,0.0213687714340421,0.676453679573609,0.241758899277657,5.11839904914879e-05,0.933333333333333
161,"A","input",0.0557937930491639,0.00345180323848317,0.1056833005489,0.0275270128438691,0.669314602155344,0.238286046348773,0.00858784164881332,0.116666666666667
161,"A","conditional",0.152642339633902,0.0493261448050506,0.10500951143383,0.0272420721238832,0.669291833247439,0.238279058650646,0.00840346373127803,0.15
161,"A","decomposition",0.940121067872357,0.260535915913796,0.0991897367193724,0.0256423520470534,0.668914840449851,0.238099092417651,3.17651557689702e-06,0.966666666666667
162,"A","input",0.0555066372101352,0.00301901339606969,0.125605165764701,0.036206301259632,0.677078723798754,0.242132958675519,0.0082553629694222,0.0666666666666667
162,"A","conditional",0.154610982350306,0.0442541950174116,0.12604470570365,0.0358192453093716,0.677143305815604,0.242160999178101,0.00804050267985014,0.0666666666666667
162,"A","decomposition",0.861496303336045,0.232472583617694,0.116323601141451,0.0342697587845049,0.676844073389957,0.242017274026067,3.75516463901243e-05,0.95
163,"A","input",0.0548863158318899,0.00385199590377582,0.10093170138359,0.0295586062577409,0.673149052780737,0.240157421899694,0.00687432192735058,0.183333333333333
163,"A","conditional",0.147560964805033,0.0555621302367655,0.100443222539234,0.0289310256594722,0.673206327022652,0.240184055515152,0.00667343666358393,0.2
163,"A","decomposition",0.820246051513877,0.279660511783572,0.0924105517699702,0.0270533586329916,0.673010810778477,0.240089984022908,6.64852012174292e-05,0.966666666666667
164,"A","input",0.0562877681846213,0.00412611462287508,0.12199694389099,0.0328071837719171,0.680807608250523,0.243908212440004,0.00616871547302085,0.166666666666667
164,"A","conditional",0.169088618850628,0.0601855602109018,0.120886715283219,0.0327337788123218,0.680672822530044,0.243840335364568,0.00583598517329139,0.233333333333333
164,"A","decomposition",0.783609368011838,0.260368455052393,0.113516254413049,0.0316214101103698,0.680557012215053,0.243783196679891,0.000115083192798826,0.883333333333333
165,"A","input",0.0498652016816329,0.00402580018557336,0.107950482223514,0.0271965869252663,0.678508666052107,0.242754667851604,0.00625747749760313,0.216666666666667
165,"A","conditional",0.148784230068675,0.0632252665296789,0.108768029529081,0.0268169366712299,0.678520978728707,0.242758337595696,0.00606108428704033,0.283333333333333
165,"A","decomposition",0.844784651634564,0.304173478610878,0.101821325548405,0.0270678912274868,0.678543975172371,0.242769583526366,8.47080732683543e-05,0.9
166,"A","input",0.0545012691382656,0.00392938786254116,0.114093990147138,0.0377515028712502,0.672630545804388,0.239971394919417,0.0070994742244765,0.15
166,"A","conditional",0.151107093118193,0.0594507729912496,0.114175101052255,0.0372370561376212,0.672579858483966,0.239947763005154,0.00693792736856536,0.15
166,"A","decomposition",0.847188424148654,0.307222837564867,0.106551447210147,0.0357512156681437,0.672449138025473,0.239888981204519,8.98544115016674e-05,0.933333333333333
167,"A","input",0.0522264110155391,0.00395321820315598,0.100729274966146,0.0285392017833275,0.676581436603013,0.24179124253806,0.00667858462261128,0.1
167,"A","conditional",0.155832051608633,0.0593209745298018,0.0998621370330996,0.028097515548123,0.676576179623923,0.24179036924068,0.00627027137735697,0.2
167,"A","decomposition",0.866935268578466,0.287927110124318,0.094821026959568,0.0276506600738298,0.676239829091294,0.241629673011336,7.05596075589547e-05,0.916666666666667
168,"A","input",0.052324869303368,0.00406963896698993,0.108433186982746,0.0341110819071426,0.676479114956336,0.241805063400538,0.00704401745537925,0.166666666666667
168,"A","conditional",0.155123670495569,0.064121994606427,0.107036708914515,0.0338012325869173,0.676526448269832,0.241831552782077,0.00685672895335788,0.216666666666667
168,"A","decomposition",0.798552434283213,0.298275312362668,0.100031034105207,0.0322604088403698,0.676485209461667,0.241807007571697,2.90866687213139e-05,0.983333333333333
169,"A","input",0.0418249092349278,0.0026003758276093,0.0960504504983906,0.0223308013690005,0.671616037697733,0.239392909531475,0.00707953154620092,0.216666666666667
169,"A","conditional",0.126374487436782,0.0368376886087728,0.0966257565867036,0.0218578300224852,0.671675768545222,0.239424272401601,0.00664959269107333,0.233333333333333
169,"A","decomposition",0.749029395931114,0.198332683659488,0.0903292586832446,0.0211011409983886,0.671525097181128,0.23934776946849,5.57956397614569e-05,0.933333333333333
170,"A","input",0.0675187258980027,0.00343788613225969,0.116927620323159,0.0198644859172706,0.676441759834401,0.241769964507234,0.0070312577698699,0.183333333333333
170,"A","conditional",0.184183808395861,0.0558274356028924,0.115466498867949,0.0200838070314672,0.676238472434761,0.241672165244184,0.00688069226767372,0.183333333333333
170,"A","decomposition",0.859706691551577,0.277547246522195,0.110153978855586,0.0194512571422179,0.676031594708151,0.241570956469509,2.10481743548457e-05,0.95
171,"A","input",0.0469685677499248,0.002680546191668,0.0975237304744878,0.0329849745263664,0.678972607566582,0.243017871306836,0.00584466825294116,0.116666666666667
171,"A","conditional",0.141385684095632,0.0406069533406581,0.0975371591730125,0.0329120719827514,0.678971893138184,0.243016277034169,0.00570617678426462,0.133333333333333
171,"A","decomposition",0.808868991299405,0.214858813706255,0.0931161958518272,0.0304931178854668,0.678765523568735,0.242913406594572,4.88457726799396e-06,0.95
172,"A","input",0.0556160428310578,0.00391817203095057,0.122943648650408,0.0376171450807059,0.679961901686637,0.243481995959654,0.00507670850765115,0.2
172,"A","conditional",0.171324356600635,0.0597014625783624,0.122581201266866,0.0369797932658205,0.680002778092683,0.24350213694773,0.00476361460867549,0.25
172,"A","decomposition",0.790264181432186,0.250307441988045,0.116718305364167,0.0354993103187478,0.679908803856667,0.24345681611809,0.000122799833839869,0.866666666666667
173,"A","input",0.0629304925753706,0.00425741473789004,0.111084123859639,0.027383674019007,0.67401240518135,0.240573865849821,0.0105092346214308,0.116666666666667
173,"A","conditional",0.159363002746774,0.0628974612504251,0.110887033846915,0.027080470308035,0.673926862116234,0.240539777741181,0.0102485117523657,0.116666666666667
173,"A","decomposition",0.874381662074063,0.305257359444232,0.101941953274189,0.0251517199113139,0.67379672503417,0.240482899845779,4.94134948259876e-05,0.933333333333333
174,"A","input",0.0628651872103736,0.00495351788288802,0.0982781875926345,0.0333388689305813,0.682518785926302,0.244721833144682,0.005992797704124,0.266666666666667
174,"A","conditional",0.171234560852601,0.069968625784956,0.0979515634392096,0.0328095521204657,0.682435480004063,0.244681722604611,0.00590399348980655,0.3
174,"A","decomposition",0.958825897630053,0.360202631598503,0.0912253724567448,0.03237050203646,0.682488161096402,0.244705381766962,0.000105650815975146,0.933333333333333
175,"A","input",0.0591303570035912,0.00453560325417047,0.108521303127315,0.0224543496877757,0.675085623464508,0.241118742185229,0.0071635726539114,0.0833333333333333
175,"A","conditional",0.168007398275727,0.063938465511848,0.1079959376624,0.0222955197969327,0.675073397881622,0.241112493522675,0.00676934935240572,0.183333333333333
175,"A","decomposition",0.867352238863974,0.311492969288456,0.0991400744972972,0.0215963481674781,0.674920499434062,0.241033219457358,3.4907901013681e-05,0.933333333333333
176,"A","input",0.0531521011888818,0.00345146426914336,0.119246529549722,0.0270426230995174,0.677104350460707,0.24210908302426,0.00804251959984071,0.25
176,"A","conditional",0.147986844164364,0.0540994682394259,0.119223269325104,0.0266580197227232,0.677074726923997,0.242097197661125,0.00764902161980033,0.333333333333333
176,"A","decomposition",0.805007728744834,0.249054712506728,0.110709286055343,0.025323513362865,0.677026349274029,0.242066770087243,3.78815010466355e-05,0.95
177,"A","input",0.0583650381472348,0.00354863505430169,0.104200710646796,0.0276873347048112,0.679423201748082,0.243211010896823,0.00552473640902647,0.366666666666667
177,"A","conditional",0.167928163744658,0.0504936468963067,0.104120367182722,0.027772549816757,0.679245457681419,0.243122955265591,0.00528203461430262,0.4
177,"A","decomposition",0.899573510583457,0.253103508078643,0.0983981471634924,0.0271960175964744,0.679184307675948,0.243090960658743,9.37206905415609e-05,0.9
178,"A","input",0.0536684308606142,0.00361398662069269,0.0983393352721545,0.0212385962058508,0.676285960302791,0.241704360352098,0.00589816797148159,0.233333333333333
178,"A","conditional",0.165428204297555,0.054309750345651,0.0973406154646151,0.0207824938953107,0.676307928276163,0.241715448092453,0.0055762473110975,0.266666666666667
178,"A","decomposition",0.881181912780382,0.25492473844625,0.0906645084417973,0.0199063740079633,0.676030859118767,0.241580043529669,0.000145411514546318,0.9
179,"A","input",0.0624141706155663,0.00440875698678159,0.108451687408572,0.0303425412253986,0.676453916153284,0.241755008487438,0.00615962677800782,0.25
179,"A","conditional",0.171018355876034,0.0575258226480075,0.107690229174403,0.0302635040863804,0.676517681671877,0.241785731960338,0.00603281180808334,0.283333333333333
179,"A","decomposition",0.801105428792001,0.244661292436944,0.102836736120304,0.0291024328678696,0.676344830105918,0.241704016213052,0.000122479393787035,0.933333333333333
180,"A","input",0.0523322074483124,0.00404547656537785,0.101664433094329,0.0306251296305753,0.68136502523075,0.244186139105063,0.00542432375309133,0.216666666666667
180,"A","conditional",0.161197353560683,0.0659234782786792,0.0998409251720004,0.0307085880867835,0.681475165188726,0.244238811713708,0.00521359433147273,0.283333333333333
180,"A","decomposition",0.841937643586199,0.32750789302741,0.0932405310963837,0.0300128778338862,0.681451133774258,0.244227184288448,6.96077383255435e-05,0.933333333333333
181,"A","input",0.0558585132087483,0.00371088207322816,0.108659398527844,0.0316816239301935,0.675417523133632,0.241251968450574,0.0054447027500573,0.233333333333333
181,"A","conditional",0.165257575405174,0.0544784426474461,0.108045801208398,0.0315422623023544,0.675454711796978,0.241267107365186,0.00520132620803911,0.25
181,"A","decomposition",0.804503876847124,0.240241022294238,0.101203973037625,0.0297338999193039,0.675446310670905,0.24126432657867,1.51923230162323e-05,0.983333333333333
182,"A","input",0.068502610456824,0.00317026054952642,0.115186103210455,0.0326874252537988,0.676195226462755,0.24162154915529,0.00600981798419634,0.166666666666667
182,"A","conditional",0.186876047955696,0.0495982620688396,0.113255863852279,0.0319391860718139,0.67598533217705,0.241521616554668,0.00590652972007187,0.233333333333333
182,"A","decomposition",0.876935969738605,0.222246931670304,0.105691224665381,0.0305821191606323,0.675605052671272,0.241335796604678,5.31930172785772e-05,0.916666666666667
183,"A","input",0.0458804385382416,0.00295306697573238,0.0995524416601823,0.0335303352962232,0.676269371289448,0.241695324576552,0.00685325586373373,0.15
183,"A","conditional",0.139253413879526,0.0453265676024142,0.10004550521221,0.0335462239055749,0.676236321041202,0.241679919596448,0.00646072543487804,0.233333333333333
183,"A","decomposition",0.800317901058779,0.238804510609373,0.0955419661013057,0.0319597059756074,0.676252109146638,0.241686682779215,1.26685177861722e-05,0.95
184,"A","input",0.045894168603444,0.00440522126842237,0.0958011610399363,0.0310376860823031,0.675402681279736,0.241263124133513,0.00666261902244799,0.15
184,"A","conditional",0.139464627262221,0.0626135129238107,0.0967293108347492,0.0304871305015738,0.67539190582468,0.241254714544429,0.0062507278167002,0.25
184,"A","decomposition",0.80179701433318,0.309354995826867,0.0910391557030028,0.0292078197318768,0.675304908337697,0.241215319851067,0,1
185,"A","input",0.0534194923066012,0.00417331315498036,0.115499042414109,0.0336253496084232,0.677024274753351,0.2420606265964,0.00701335096588568,0.216666666666667
185,"A","conditional",0.148380090010406,0.0606036065692832,0.116530750196061,0.0332959713955106,0.677017685996304,0.2420569695832,0.00673871834898416,0.283333333333333
185,"A","decomposition",0.805954408236951,0.252603593235839,0.108863837323628,0.0319464444812602,0.676924549663505,0.242011895007375,2.90311364884481e-05,0.9
186,"A","input",0.0582926634675749,0.00293148676376771,0.0957147221614975,0.0341130775168767,0.678874895166154,0.242973157632968,0.00577234378536565,0.2
186,"A","conditional",0.176133912243026,0.043848372375683,0.0949792730522961,0.0342503225853796,0.678863123870504,0.242967039931107,0.00549974754390409,0.25
186,"A","decomposition",0.912422739078969,0.217872473983501,0.090285968677458,0.0311966803025676,0.678682250357208,0.24287916349617,7.78119765761198e-05,0.966666666666667
187,"A","input",0.0455981218839479,0.00454574839264353,0.105428130828957,0.0277346355542609,0.674383824441796,0.240756717756806,0.00734998431512319,0.133333333333333
187,"A","conditional",0.131123043714901,0.0633158653221605,0.104221036024821,0.0268101144389033,0.674355641173528,0.240744709965434,0.00707763042296039,0.183333333333333
187,"A","decomposition",0.837700769120315,0.364856714459015,0.0967212655343702,0.025965809412723,0.674229397383827,0.240684294281716,4.70373258493528e-05,0.916666666666667
188,"A","input",0.0651538188462295,0.00316817240511806,0.116543125189883,0.0216233909636006,0.67542899382046,0.241281513471842,0.00462324364949903,0.35
188,"A","conditional",0.18039507396381,0.051048950654457,0.115980986848991,0.0216113597352132,0.675469704206312,0.241301995791292,0.00454280951333272,0.35
188,"A","decomposition",0.834580658901658,0.222916352146158,0.108559443606113,0.0218269196096087,0.675431094848444,0.241281073640828,7.23079241976149e-05,0.933333333333333
189,"A","input",0.0693811121439324,0.00321378585426947,0.1265224764255,0.0215856530933553,0.675380019708398,0.241237926554497,0.00854080679655578,0.2
189,"A","conditional",0.172996180793157,0.0520586810102035,0.126655614298217,0.0212529964826104,0.675368904564796,0.241231987044125,0.00843259324775514,0.2
189,"A","decomposition",0.873934456935014,0.244238397676748,0.116855348721443,0.0202370917824563,0.675187161749751,0.241142430274386,1.18460929332764e-05,0.95
190,"A","input",0.0608218137349068,0.00440592367717114,0.0954422627931562,0.0282361313362827,0.679480278596619,0.243259674780189,0.00681379958387688,0.2
190,"A","conditional",0.183523732883633,0.0663845836366507,0.0946441642326903,0.0285116159126323,0.679492516460432,0.24326435598851,0.00658545518383787,0.283333333333333
190,"A","decomposition",0.949153393913481,0.32361773024112,0.091275591889097,0.0269390342666079,0.679369588999564,0.243207805565873,0.000144129190695774,0.866666666666667
191,"A","input",0.0489467930730698,0.0037721164183108,0.0985543715765213,0.0209422468629624,0.679475586582921,0.2432448765667,0.00719708531141797,0.183333333333333
191,"A","conditional",0.140015243540414,0.0573197180850934,0.0982235612273357,0.0203914390576062,0.67953010237135,0.243270685111387,0.00684464895584318,0.216666666666667
191,"A","decomposition",0.822290857314828,0.291350832757947,0.0901307748445601,0.019514118715227,0.679313724149625,0.243165889485915,5.67065885160812e-05,0.933333333333333
192,"A","input",0.0567149654278046,0.00536276677077718,0.107884788890508,0.0308267169726877,0.676573917200872,0.241845569444084,0.00540720142229175,0.316666666666667
192,"A","conditional",0.165066605425859,0.0696492960048257,0.107726079454132,0.0302575537068381,0.676562314892179,0.241837524788264,0.00520408304900009,0.35
192,"A","decomposition",0.765785373178391,0.29895183684141,0.100993140220151,0.0294592726801458,0.67648428342917,0.241793838608114,7.18800077272513e-05,0.933333333333333
193,"A","input",0.0545762883504189,0.00335726753345712,0.103957334403611,0.0330017166652189,0.676803193866537,0.241963294419698,0.00722051140008414,0.183333333333333
193,"A","conditional",0.155871418631339,0.0493652497034313,0.103756924226483,0.0321041765249954,0.676722595604435,0.241926010469742,0.00682351437813286,0.2
193,"A","decomposition",0.903129882232825,0.25655554018133,0.097682607399701,0.0313402247848889,0.67653188770536,0.241833171587321,7.02002984998599e-05,0.95
194,"A","input",0.047249305218656,0.00344335798256108,0.0948106597546789,0.0236585722799013,0.675891114691116,0.241477588802987,0.00507073698226012,0.183333333333333
194,"A","conditional",0.15088133455693,0.0474705467120514,0.0947774738773322,0.0230283744398333,0.675903262437805,0.24148285293539,0.00469916870127961,0.3
194,"A","decomposition",0.849167530577354,0.247054334507211,0.0883073699986463,0.0214464751375947,0.675780043875844,0.241421620079711,5.487840958071e-05,0.9
195,"A","input",0.0475728372604813,0.00348821104934324,0.0959786650011378,0.0292764000383676,0.674137171982751,0.240615487063273,0.00637742098916894,0.15
195,"A","conditional",0.142808171841124,0.0542515233491046,0.0942374781460753,0.0287348191558469,0.674144038261398,0.240619906854101,0.00618196462530649,0.166666666666667
195,"A","decomposition",0.835192272875968,0.278444923426542,0.0885473110111881,0.0282407098666128,0.674079342452658,0.240587801685121,8.40292525052642e-05,0.916666666666667
196,"A","input",0.0518485224445081,0.00393907127897318,0.108862776943123,0.0297275152585921,0.676141602460503,0.241617742447464,0.00688796553165631,0.2
196,"A","conditional",0.142448657593986,0.0589524309210469,0.110123102137082,0.0295920234558346,0.676113410307091,0.24160402845588,0.00667081845495968,0.25
196,"A","decomposition",0.823402076038016,0.310527531076955,0.101107254397444,0.0276829764375197,0.676230315238843,0.241659355012272,0.000106222918471129,0.866666666666667
197,"A","input",0.0557369754390412,0.00428456926508626,0.0952300900583645,0.0332577278566848,0.679983815993127,0.24350079501182,0.00682473790984789,0.166666666666667
197,"A","conditional",0.16269304390511,0.0682216383339771,0.0950869479705458,0.0326649084788785,0.680047372887076,0.24352971519879,0.00661404369931757,0.233333333333333
197,"A","decomposition",0.864113452857528,0.339499696165632,0.0927304482646773,0.0309016000562098,0.680141964273186,0.243576061981532,6.58485205872657e-05,0.933333333333333
198,"A","input",0.0492655991054774,0.00512857667015896,0.0979457727439651,0.0225402532797944,0.668764601479102,0.238148297643686,0.00518107347120264,0.166666666666667
198,"A","conditional",0.139406151732328,0.0703799168411091,0.0980659910555646,0.0223061453831042,0.668748211192583,0.238138640988803,0.00499195213045126,0.233333333333333
198,"A","decomposition",0.90395407115031,0.397373861614036,0.0934166938418105,0.0221269464640228,0.668876125100296,0.238198751711068,0.000264026719937131,0.866666666666667
199,"A","input",0.0641736350323053,0.00442423324949693,0.118487695979262,0.0297176633970663,0.681448492789965,0.244217844125388,0.00892383270306219,0.15
199,"A","conditional",0.170624689530248,0.0669813608901923,0.118778323396985,0.0295684945972514,0.681492908537464,0.244239877611667,0.00867628034008275,0.15
199,"A","decomposition",0.863572162600995,0.308990983506015,0.110626737785095,0.0279935000655469,0.681196382607981,0.244099246259052,0.000179765517715275,0.933333333333333
200,"A","input",0.0551830707277702,0.00472663522528632,0.104194303050734,0.0313343217381477,0.67827959896345,0.242667482658906,0.00686563152938592,0.15
200,"A","conditional",0.156026010275691,0.068853111192416,0.104181022913255,0.0308954913398161,0.678370805207978,0.242712668677607,0.00658817457540054,0.2
200,"A","decomposition",0.889200033342568,0.339366639438658,0.0998609689990336,0.0294752013005648,0.678364419409301,0.24270802065907,3.8242672301142e-05,0.95
1,"B","input",0.294187644121122,0.017047956430574,0.312772370856665,0.0950229939187984,0.677003232214843,0.242067625154859,0.00390300146113186,0.75
1,"B","conditional",0.845697589700341,0.262354166560235,0.298703418738623,0.0941235575101446,0.675173168182716,0.241179711399646,0,1
1,"B","decomposition",0.999923894360787,0.850975107512813,0.347738339690071,0.0985252594257118,0.677878668999875,0.242487855905315,0.000360835917742119,0.916666666666667
2,"B","input",0.282538623465465,0.0181338088242898,0.329575746133978,0.0969624598349724,0.675867059915024,0.241470271345996,0.0046121286427604,0.616666666666667
2,"B","conditional",0.8416391609395,0.278402377841773,0.318367489776376,0.0963154623982075,0.674299545459529,0.240705011711208,0,1
2,"B","decomposition",0.999923894360787,0.999920534998822,0.375674640383578,0.0977227269760553,0.6784017534843,0.242682800357507,0.00238893186719507,0.8
3,"B","input",0.327812775644159,0.0162139681259761,0.363625299242137,0.0804303364194251,0.679288841288882,0.243168751384861,0.00354260249215925,0.733333333333333
3,"B","conditional",0.835141734719762,0.24248711340533,0.35324127723807,0.0806115479232234,0.678238778437058,0.242665224391674,9.297479281134e-07,0.983333333333333
3,"B","decomposition",0.999923894360787,0.732058596894527,0.402539779818374,0.0826908548168116,0.681813192932093,0.244403896062371,0.00453359191748797,0.866666666666667
4,"B","input",0.31754711599839,0.0185298896710318,0.363894087196063,0.0954783777241315,0.68198702164153,0.244512485922956,0.00229608958144155,0.85
4,"B","conditional",0.816170699197642,0.293788237949842,0.350019287242111,0.0949922063284057,0.680091300680868,0.243605606339609,7.63190052612458e-07,0.983333333333333
4,"B","decomposition",0.999923894360787,0.999923468595028,0.417499585185954,0.097088175940365,0.685445242941633,0.246193704485153,0.00605572351642052,0.883333333333333
5,"B","input",0.311605076429602,0.0211472001032313,0.366285779228674,0.0881387592802159,0.6706352126588,0.238955193072054,0.00347747611972839,0.716666666666667
5,"B","conditional",0.844590888386534,0.302585934678609,0.353432544640241,0.0872113309094582,0.668639329940147,0.237986049143853,0,1
5,"B","decomposition",0.999923894360787,0.99993291456099,0.433395378450003,0.0894214428794704,0.674196064880924,0.240663749440859,0.00414765852293606,0.783333333333333
6,"B","input",0.308960201678429,0.0174075635044889,0.354179405307981,0.0939236655702177,0.684148229219576,0.245524122883997,0.00354849156620566,0.7
6,"B","conditional",0.853974953291082,0.267513748305043,0.342113207274824,0.0941757336375676,0.683220900474506,0.245069704593043,1.81778154932366e-06,0.983333333333333
6,"B","decomposition",0.999923894360787,0.780865827767737,0.394658553762837,0.0992065412972206,0.685627928775177,0.2462374777714,0.00204510847487043,0.816666666666667
7,"B","input",0.290861701735747,0.0191773616746132,0.347890549061859,0.0831909037272564,0.68264767641423,0.244800187186346,0.00365003935203381,0.7
7,"B","conditional",0.812030778781618,0.291821287096622,0.334880911969429,0.0826489462845397,0.680576190893564,0.243776961454701,0,1
7,"B","decomposition",0.999923894360787,0.935559827253849,0.400954339354391,0.086069187883404,0.685764215006418,0.246313204313047,0.00473374427125612,0.866666666666667
8,"B","input",0.307143834703191,0.0175864178450104,0.376308681372377,0.0864509060147677,0.686387458138,0.246643944634578,0.00496146519422715,0.75
8,"B","conditional",0.838210299122566,0.285218254254628,0.363102691970219,0.0866702569703146,0.684240797120654,0.245582669474844,0,1
8,"B","decomposition",0.999923894360787,0.971644307641516,0.432325011774226,0.087978460792419,0.689500073907986,0.248144104018055,0.0025468749771963,0.85
9,"B","input",0.322380989661228,0.0182166613078104,0.343390208886953,0.0821964359216486,0.67713429186787,0.242081923163413,0.00281122535921112,0.8
9,"B","conditional",0.824769097278784,0.281948283010963,0.331901375969781,0.0814405171456283,0.676049563518605,0.241555798317561,8.3431296112139e-07,0.983333333333333
9,"B","decomposition",0.999923894360787,0.897254124486572,0.386552962540722,0.0833528437684991,0.679936300065612,0.243444344978577,0.00289207715862245,0.85
10,"B","input",0.295404854810768,0.0185059026799759,0.33755987066897,0.0984654296004298,0.678011810263838,0.242499485942437,0.00217577948562025,0.816666666666667
10,"B","conditional",0.802784306148086,0.264996760173085,0.327654963221146,0.0971572158133618,0.676936845046697,0.241973016277877,0,1
10,"B","decomposition",0.999923894360787,0.851971664091477,0.373543229431145,0.099231905650023,0.679629712295484,0.243284378534896,0.00277541682631233,0.833333333333333
11,"B","input",0.317680782160082,0.0176079364656964,0.337388069282655,0.0861048935387084,0.683204637349809,0.245061453115008,0.00299165279556257,0.783333333333333
11,"B","conditional",0.862828377607643,0.282803236519717,0.329487367242949,0.0856711953593532,0.682235939976483,0.244595657400716,0,1
11,"B","decomposition",0.999923894360787,0.936792834566339,0.382871237230392,0.0892479300600446,0.686483986904604,0.246659876176807,0.000582453560856376,0.916666666666667
12,"B","input",0.298202711314376,0.017597941809054,0.331709247902583,0.0844738940615377,0.680257438170524,0.243633568165857,0.00359251477813304,0.716666666666667
12,"B","conditional",0.866199827279437,0.285842156694202,0.321289690972693,0.0837233250552008,0.678909871760401,0.242967420888688,0,1
12,"B","decomposition",0.999923894360787,0.987228110370158,0.372766773604985,0.0863781297396358,0.68214861984076,0.244545545720753,0.000139408206396927,0.916666666666667
13,"B","input",0.275313384526455,0.0180340752226754,0.321095143485972,0.0862055560119991,0.684660292615001,0.245778590689078,0.0037656620239228,0.616666666666667
13,"B","conditional",0.842480678843006,0.300280356655425,0.307848186595644,0.084569015624266,0.682971897683185,0.244950257003099,0,1
13,"B","decomposition",0.999923894360787,0.951817079780661,0.358566137207726,0.0870324593511579,0.686867930392098,0.246843821157017,0.00236800187001949,0.816666666666667
14,"B","input",0.277182046919184,0.0206453754924241,0.34449212056248,0.103550112132954,0.680623708985486,0.243785354403825,0.00536700154203668,0.65
14,"B","conditional",0.811853574504966,0.27417833884341,0.330823535082678,0.102893048592596,0.679124289493035,0.243061534687004,0,1
14,"B","decomposition",0.999923894360787,0.827723279217371,0.384944197023299,0.10540965642665,0.682140465759959,0.244491231801419,0.00383654237678581,0.75
15,"B","input",0.286399019812332,0.0164162896191496,0.336392659350447,0.076812849592773,0.682529312012257,0.244746448943069,0.00489439266887408,0.633333333333333
15,"B","conditional",0.830333837545857,0.257844886903903,0.32250605665228,0.0748463547991818,0.680348833163403,0.24367845069399,0,1
15,"B","decomposition",0.999923894360787,0.774129786933232,0.370142873691781,0.0762388222125515,0.684306069101021,0.245612544063993,0.00154787783004017,0.8
16,"B","input",0.291817559205082,0.0186406388504139,0.354396109410091,0.101898351210131,0.677853764059714,0.24249922251785,0.00404405883533783,0.683333333333333
16,"B","conditional",0.818547162694529,0.268678572475263,0.340521999662448,0.101159966621166,0.676512515758132,0.241839501412252,0,1
16,"B","decomposition",0.999923894360787,0.826428069184915,0.395937119351882,0.104924565547978,0.68004440610561,0.243548362328464,0.00442132461501005,0.866666666666667
17,"B","input",0.292666593318419,0.0186707015755413,0.345243944404526,0.0942798050418821,0.679529501273912,0.243260264687927,0.00286032013012915,0.7
17,"B","conditional",0.830624401391353,0.29744825136211,0.332058654761132,0.093501223450447,0.678098563115954,0.242565079519111,0,1
17,"B","decomposition",0.999923894360787,0.999920911545219,0.396479175033095,0.0958702025675108,0.682652113456228,0.244757271990538,0.00443585841918197,0.8
18,"B","input",0.302734251476257,0.0183049252692072,0.324789995872903,0.0819651953104737,0.679475449384225,0.243285704656457,0.00376958126309084,0.7
18,"B","conditional",0.849648035143149,0.291170858687005,0.314155420354697,0.0819503223492202,0.67844304134784,0.242780492629164,0,1
18,"B","decomposition",0.999923894360787,0.999941675709285,0.376437830776994,0.0831803354359616,0.682264293102267,0.244626507921086,0.00531730717712419,0.816666666666667
19,"B","input",0.287905552776585,0.0219984942357813,0.340171667958102,0.105701632416733,0.677659655165487,0.242349918197382,0.00283975520266627,0.716666666666667
19,"B","conditional",0.847828612851195,0.310914982588603,0.327632472590356,0.104720239948296,0.675770222667476,0.241427743807862,0,1
19,"B","decomposition",0.999923894360787,0.999940209542824,0.403180948699643,0.108777664840983,0.680004370136807,0.243491731510972,0.00638350116332166,0.783333333333333
20,"B","input",0.292423527421674,0.0211716758869618,0.352129977807494,0.0854503244751101,0.680892883836407,0.243933441131788,0.00495792535856605,0.633333333333333
20,"B","conditional",0.852535157237564,0.304330382672467,0.335908974447685,0.0836627522303206,0.679413109837567,0.243217301816006,0,1
20,"B","decomposition",0.999923894360787,0.964512956336639,0.393199542930884,0.08488654867371,0.683725405481804,0.24532284479557,0.000931179424322258,0.833333333333333
21,"B","input",0.311668368622421,0.017852114551869,0.326885302167054,0.0728346018062076,0.683604442691573,0.245265495637341,0.00193195090576013,0.85
21,"B","conditional",0.849909275866836,0.297562667251225,0.31656108397033,0.0721794877294565,0.68191907366993,0.244448547310535,0,1
21,"B","decomposition",0.999923894360787,0.999924866073324,0.378321637935064,0.0742517929285292,0.686572501007495,0.246679773252064,0.00840045771816771,0.816666666666667
22,"B","input",0.310021570175264,0.0182571033797988,0.32992133086695,0.0906464866297297,0.68491727827845,0.245920269281911,0.00159452291095052,0.766666666666667
22,"B","conditional",0.860492024895231,0.290956544135387,0.319101095339083,0.0892113295392333,0.683193784915561,0.245080266392486,0,1
22,"B","decomposition",0.999923894360787,0.953129857426902,0.369283549935664,0.0905876866550742,0.68619708245888,0.246535319419404,0.00374553756881716,0.816666666666667
23,"B","input",0.295039490495847,0.0177437168397759,0.322352110686722,0.092075416393716,0.680444497760157,0.243717962249167,0.00341469806778987,0.666666666666667
23,"B","conditional",0.839524393762202,0.254525456117798,0.313188718720741,0.091466724300034,0.679251618156738,0.243146823391748,0,1
23,"B","decomposition",0.999923894360787,0.789246441062019,0.353848697619909,0.0940128608968695,0.681913500605385,0.24442074176415,0.00383819887163149,0.783333333333333
24,"B","input",0.312813903845722,0.0177111391901101,0.368553632985505,0.0776682447576694,0.677362085298266,0.242218277341427,0.00444851567864551,0.766666666666667
24,"B","conditional",0.817436322260301,0.279697362662258,0.354099669517272,0.0772490329304688,0.675491118238566,0.241308530336787,0,1
24,"B","decomposition",0.999923894360787,0.88662529203992,0.406231488127664,0.0794534284496764,0.679210897955757,0.24310993321914,0.00268186035540758,0.816666666666667
25,"B","input",0.262498494150082,0.0180134482218302,0.320570533560894,0.0850923910268841,0.688697802088038,0.247795964782598,0.00547575853200592,0.583333333333333
25,"B","conditional",0.821063580778389,0.283811122322568,0.307993881372545,0.0843436871074989,0.686263347964933,0.246587866691576,0,1
25,"B","decomposition",0.999923894360787,0.917885669131085,0.354656093928865,0.0882566856380726,0.690884891640701,0.248856816424788,0.00368838484400813,0.866666666666667
26,"B","input",0.3189509346577,0.0198557662724452,0.348871878519572,0.0968398910198879,0.680844218447579,0.243912154425502,0.00157369480953428,0.766666666666667
26,"B","conditional",0.862211286929119,0.281453040064094,0.33807076065483,0.0956290297712613,0.679797077002717,0.243393683701158,0,1
26,"B","decomposition",0.999923894360787,0.822017427099628,0.391644319025706,0.098558295894403,0.682565927901403,0.244745084254939,0.00240153425148725,0.883333333333333
27,"B","input",0.275796467464881,0.0211695677471022,0.33388926103067,0.0967213220913355,0.684876390446926,0.24588929262156,0.00255697939045988,0.683333333333333
27,"B","conditional",0.792548628111207,0.320182565295129,0.320131311269466,0.0952361191256429,0.683316714085089,0.245117726316851,0,1
27,"B","decomposition",0.999923894360787,0.932711185985611,0.370274666314051,0.0977239958644122,0.686211854942223,0.246547991678079,0.000995808551645451,0.866666666666667
28,"B","input",0.321917735457528,0.0215639788747192,0.363825264671761,0.0915061274769036,0.68328243366258,0.245117341443066,0.00133129415887958,0.816666666666667
28,"B","conditional",0.816777633393494,0.319651381362127,0.349112151443602,0.0901378080443935,0.681323106642213,0.244151809759039,0,1
28,"B","decomposition",0.999923894360787,0.999929163840438,0.412165398810513,0.092927447610165,0.685188602198667,0.246055670693422,0.002110920052942,0.883333333333333
29,"B","input",0.358876104905458,0.014808366338903,0.369470429655832,0.0866948547567036,0.679690407269866,0.243325393052715,0.00185146554891641,0.866666666666667
29,"B","conditional",0.863555126882639,0.239868771587662,0.355091587952891,0.0854294671461215,0.677495167554374,0.242250381879969,0,1
29,"B","decomposition",0.999923894360787,0.799879265496305,0.420477694557454,0.0886834227814449,0.683853811246968,0.245331297908053,0.00449710165303401,0.866666666666667
30,"B","input",0.305032526831988,0.0194279206209652,0.336642564552689,0.10098382600405,0.681347273284138,0.244156064409935,0.00256276267641134,0.766666666666667
30,"B","conditional",0.846994627611859,0.292704863962631,0.328175726856996,0.0995554598402732,0.68102076013012,0.243996038408309,0,1
30,"B","decomposition",0.999923894360787,0.999924165303493,0.388892319754459,0.103876755450942,0.684505708105973,0.245677086561596,0.000695943123796223,0.866666666666667
31,"B","input",0.263937658155315,0.017176096967476,0.309155846688439,0.0830039922826864,0.684087645679028,0.245498732660324,0.00383022737325854,0.716666666666667
31,"B","conditional",0.846752867712186,0.267713802745463,0.299729055764916,0.081672937161608,0.683255656239814,0.245095600955268,0,1
31,"B","decomposition",0.999923894360787,0.891344423720668,0.345255136450063,0.0843791393987035,0.685310841823354,0.246100232977691,0.000407628469013656,0.883333333333333
32,"B","input",0.319063966985853,0.0171819149227465,0.376587379400585,0.0995860691114444,0.680698486879257,0.243817346830118,0.00168007505716692,0.783333333333333
32,"B","conditional",0.8324892620386,0.263620458183145,0.362149524839668,0.097566386611631,0.678085857552032,0.242566852791883,0,1
32,"B","decomposition",0.999923894360787,0.914928146947942,0.436511365517089,0.0987102158150814,0.684406695014442,0.245553610357026,0.0052174410883604,0.733333333333333
33,"B","input",0.26945910326845,0.016331115796743,0.297087366390088,0.0971196575737517,0.683038085998945,0.245002935301872,0.00496376626148242,0.65
33,"B","conditional",0.843635691356001,0.258293934786362,0.288632556887344,0.0955785326849054,0.68190158563002,0.244444949721244,0,1
33,"B","decomposition",0.999923894360787,0.916978180275491,0.33030956014151,0.0969452268415364,0.683639395959183,0.245294450216913,0.00459809679347734,0.783333333333333
34,"B","input",0.32159836016922,0.0187508109042711,0.372417365859953,0.0859283072989246,0.68168622572408,0.244333044263491,0.00329911742354627,0.7
34,"B","conditional",0.847215822945808,0.27703541455718,0.359343828047847,0.0851521455018461,0.680539629864583,0.243781683105298,0,1
34,"B","decomposition",0.999923894360787,0.831394955712257,0.407549079195924,0.0872221178992124,0.683463821879947,0.245208242813648,0.00130007224941792,0.816666666666667
35,"B","input",0.308243635717392,0.0162393030512241,0.332847509173583,0.106350282239389,0.67960954197866,0.243304416837997,0.00217597120224245,0.816666666666667
35,"B","conditional",0.856119787655151,0.258121035301478,0.32337095265798,0.104807726821059,0.678334967077001,0.242680201739021,0,1
35,"B","decomposition",0.999923894360787,0.904217960519873,0.376658392077116,0.106775735169843,0.681284587923626,0.244070832290623,0.00297161606262805,0.85
36,"B","input",0.295697985024215,0.0179575642530301,0.360430226176243,0.0895242850199273,0.676891705402973,0.242057342465373,0.00403704316010705,0.65
36,"B","conditional",0.807883997595798,0.279000024881654,0.348262681719351,0.0884424387010704,0.674870037386695,0.241067941086918,0,1
36,"B","decomposition",0.999923894360787,0.938529035062143,0.416264019723118,0.090297383406638,0.679536342405673,0.243310672427709,0.00242363467853311,0.916666666666667
37,"B","input",0.302050367778899,0.0186317094021698,0.350353580477556,0.0930496540447825,0.6772523581306,0.242139944391111,0.0032047181929128,0.683333333333333
37,"B","conditional",0.837199356417197,0.287120700391029,0.334827214781451,0.0904437630793539,0.675174594280296,0.241118204374162,0,1
37,"B","decomposition",0.999923894360787,0.867364911368725,0.389892778769584,0.0955461799770345,0.678619535275598,0.242779526344504,0.00223778446213558,0.833333333333333
38,"B","input",0.298254836343778,0.0240567522302355,0.363572330964642,0.0947668666283188,0.680857955412652,0.243905173037516,0.00516683461068738,0.666666666666667
38,"B","conditional",0.823894963075057,0.334071437180576,0.349373455434329,0.0941434527426069,0.679063025283491,0.243032475807776,0,1
38,"B","decomposition",0.999923894360787,0.999922196824958,0.420037652186308,0.0973110275088191,0.68472501881934,0.245767887565604,0.00138557013454211,0.866666666666667
39,"B","input",0.290279910948092,0.0197812224056415,0.345882338818843,0.0936961260481314,0.68052941507079,0.243748676985148,0.00291657252811732,0.666666666666667
39,"B","conditional",0.82493755360247,0.299394735088489,0.338789229611216,0.0925407328133458,0.679326264389027,0.243164832818422,0,1
39,"B","decomposition",0.999923894360787,0.999944164919599,0.393190347829303,0.0955720324799464,0.682601171771936,0.244728931209862,0.00238770545210652,0.866666666666667
40,"B","input",0.283756188663405,0.0203507916542696,0.356919936107085,0.0979744093326022,0.680977358935904,0.243997112130081,0.00443269532250989,0.616666666666667
40,"B","conditional",0.829312147989069,0.281156371068915,0.340980671434275,0.0972054157575823,0.678775572048693,0.242914081536259,0,1
40,"B","decomposition",0.999923894360787,0.867892969977558,0.393814066332498,0.0986780805961819,0.682609108362784,0.244795584350658,0.00304352623173842,0.883333333333333
41,"B","input",0.304790789140997,0.0160245741662039,0.332454821951622,0.0769267112205028,0.679256327788902,0.243146240185902,0.00488798917720818,0.583333333333333
41,"B","conditional",0.877342266544624,0.254004573516779,0.321972805935934,0.0760521438985353,0.6776966512902,0.242407095555213,7.47965683816261e-06,0.966666666666667
41,"B","decomposition",0.999923894360787,0.755291805125121,0.359353654987106,0.0778724971505726,0.680954941521034,0.243979323030858,0.00440850373287579,0.866666666666667
42,"B","input",0.300600443936061,0.0183815731916189,0.356832367671891,0.0883295726188902,0.682477319916679,0.244702785927794,0.00310587491629796,0.633333333333333
42,"B","conditional",0.830494942832352,0.276940277554186,0.343956688418133,0.0872274927364243,0.681965666939936,0.244449556541124,0,1
42,"B","decomposition",0.999923894360787,0.754380009013412,0.393789709390165,0.089770180201081,0.684301996725618,0.24560281705233,0.00424197861343597,0.916666666666667
43,"B","input",0.332823771018399,0.0186907139738732,0.376572630480128,0.0950726117367157,0.677231881294377,0.242120186859015,0.00195765737353886,0.783333333333333
43,"B","conditional",0.841682330735249,0.268454287060104,0.366994990474648,0.0933369307335112,0.67591255439846,0.241478859353154,0,1
43,"B","decomposition",0.999923894360787,0.85903984890802,0.431728833612533,0.0961121360678952,0.679334310876098,0.24314214251186,0.00594447875555792,0.8
44,"B","input",0.320583598498154,0.0187990980576962,0.370869929004758,0.103036885601446,0.679197580870841,0.243131993765205,0.00275478983013469,0.666666666666667
44,"B","conditional",0.830029620894675,0.261942900236336,0.359107016156358,0.101398180765346,0.676441849658122,0.241789425974551,0,1
44,"B","decomposition",0.999923894360787,0.88491977370847,0.420696458632657,0.103290086831669,0.682217472805407,0.244579868909039,0.00425940576215636,0.8
45,"B","input",0.316874097167967,0.0184711487474599,0.33449111920362,0.0927336403020993,0.67908740182862,0.243029621770585,0.00146109735571403,0.816666666666667
45,"B","conditional",0.850167932823097,0.296479541471084,0.327509166218764,0.0924732588816063,0.678077955094859,0.242543898390711,0,1
45,"B","decomposition",0.999923894360787,0.967118246224434,0.38648911758024,0.0958734536906113,0.681223370570948,0.244021344054399,0.00278267207266895,0.85
46,"B","input",0.329415051803149,0.0208180577609358,0.363845051159108,0.0918755666609328,0.676914824116963,0.241979111325879,0.00381648583614777,0.666666666666667
46,"B","conditional",0.858724911828913,0.299162111090151,0.351381625991657,0.0913000833353733,0.675425994397567,0.241257766712318,0,1
46,"B","decomposition",0.999923894360787,0.838517619482932,0.400598557079682,0.095565515588199,0.679449475184938,0.243223747084006,0.00623933387613703,0.833333333333333
47,"B","input",0.319667546436729,0.0213365009489821,0.321697526820821,0.114505491434162,0.680246636168546,0.243680382275959,0.00239041773525397,0.8
47,"B","conditional",0.843603303845685,0.292408627892784,0.312065016193339,0.113080465486046,0.678799243983121,0.242960999225353,0,1
47,"B","decomposition",0.999923894360787,0.91192880636705,0.359640658370836,0.117561971489455,0.682076755856903,0.244569202468371,0.00280479909203136,0.866666666666667
48,"B","input",0.31771714198225,0.0160682202974036,0.347610127404474,0.0828484628685106,0.674042930827759,0.240628554504103,0.00259206723883363,0.65
48,"B","conditional",0.84943246780161,0.258137995974477,0.332338234035135,0.0812500441255853,0.671638859445964,0.239448950072727,5.04921599342641e-06,0.966666666666667
48,"B","decomposition",0.999923894360787,0.867447943923245,0.398874382025921,0.0832783534705845,0.676600192481023,0.241834554501356,0.00140641785337524,0.95
49,"B","input",0.312977806482584,0.0171902967444017,0.35858102995314,0.0811617096226496,0.682628993208387,0.244787237907618,0.00431085297369147,0.666666666666667
49,"B","conditional",0.840018561560575,0.263627375647716,0.347418767309288,0.0787390375559622,0.681350617522504,0.244151425979455,0,1
49,"B","decomposition",0.999923894360787,0.833571507886511,0.41060155840378,0.0818630119503134,0.686577388012498,0.246694219850458,0.00877524783910842,0.8
50,"B","input",0.330726888770278,0.0183449592724212,0.360686379629001,0.0981742933654618,0.67821409226865,0.24262026412034,0.00277743114291788,0.783333333333333
50,"B","conditional",0.832759613142646,0.279432897217603,0.345342146286285,0.0965849412085944,0.675494752312175,0.241315083835977,0,1
50,"B","decomposition",0.999923894360787,0.857561028998653,0.400195528301849,0.09934585875575,0.679768582021536,0.243305729748642,0.00305827622661127,0.933333333333333
51,"B","input",0.301177747445058,0.0173536092230139,0.348751295087722,0.0933473664543063,0.683541178857267,0.245212489551329,0.00300994779054843,0.7
51,"B","conditional",0.825476575644737,0.256852391274056,0.337789796344103,0.0920786168169649,0.681614681896658,0.244285023835647,0,1
51,"B","decomposition",0.999923894360787,0.851385053504273,0.393979809469425,0.0938438422330045,0.686376935903859,0.246535643733479,0.00588863597165086,0.75
52,"B","input",0.321637220285457,0.0178495661803102,0.364813446390761,0.0933714945349768,0.680248055892546,0.243644518565364,0.0026150287397905,0.766666666666667
52,"B","conditional",0.824695484024784,0.255962931344547,0.354091744015766,0.0925149669689301,0.678828238894557,0.242940862817544,0,1
52,"B","decomposition",0.999923894360787,0.934853302561132,0.430837892932104,0.0964055943805253,0.683403109584744,0.245168892159274,0.00426471304271892,0.816666666666667
53,"B","input",0.310484810985207,0.0188743120533528,0.378873136719933,0.0930246543596314,0.676964229968907,0.242028309301997,0.00346104972199081,0.683333333333333
53,"B","conditional",0.858128129393912,0.271864943929384,0.364971069296498,0.0911839155620191,0.674673948801467,0.240909895299481,0,1
53,"B","decomposition",0.999923894360787,0.910352835529645,0.433872758569305,0.0946055978425208,0.679959539314938,0.243497725777287,0.00258420974604965,0.733333333333333
54,"B","input",0.336969441907127,0.0167203968270906,0.343965579989374,0.0987258181935272,0.682384872480368,0.244681051516206,0.00141525941380633,0.816666666666667
54,"B","conditional",0.866780791297908,0.257854699658528,0.332321351280368,0.0982691881855341,0.681277226900048,0.244128356414609,0,1
54,"B","decomposition",0.999923894360787,0.77241553753293,0.383906054427987,0.100090362033067,0.684906577492501,0.245888511616557,0.00439179254701029,0.816666666666667
55,"B","input",0.301473217639221,0.0170736541614859,0.322842992368378,0.0935327599899794,0.677292805660586,0.242164920492671,0.00340215020865778,0.733333333333333
55,"B","conditional",0.865052711666268,0.252373368607136,0.312552804822177,0.0926987276461771,0.676100504240378,0.241599429634528,0,1
55,"B","decomposition",0.999923894360787,0.740204805264889,0.357087509597,0.0942380367078261,0.678211135620777,0.242590095849433,0.00157385938337271,0.916666666666667
56,"B","input",0.323336332142286,0.0206213716352608,0.35833671766101,0.0913419101975152,0.68230425481514,0.24462078079785,0.0012815186308235,0.866666666666667
56,"B","conditional",0.83515689066402,0.313598903774599,0.345999530982838,0.0877421756675543,0.680978744427182,0.243972857345556,0,1
56,"B","decomposition",0.999923894360787,0.919421897313382,0.394064319872228,0.0893720180144663,0.684113937914652,0.245515702373218,0.00271275670276223,0.8
57,"B","input",0.324993016742516,0.0182539339641785,0.339494042674709,0.0945971400384461,0.680939451488871,0.243952384534004,0.00273783912742169,0.666666666666667
57,"B","conditional",0.886069708743452,0.262194114784816,0.3292652043502,0.0927163748303759,0.678567690027523,0.242803891890365,3.58380089785318e-06,0.983333333333333
57,"B","decomposition",0.999923894360787,0.832904963792399,0.372058445525998,0.094358454255411,0.68260794112999,0.244787165796186,0.00054060626059399,0.9
58,"B","input",0.270788133115271,0.0175254367053429,0.371348252984024,0.0889826671752429,0.680151629857967,0.243557702373229,0.00769297123866704,0.45
58,"B","conditional",0.825911819942211,0.271664845843526,0.360963615551898,0.0882348544085414,0.678820422173809,0.242909910026416,0,1
58,"B","decomposition",0.999923894360787,0.844862187209138,0.420589314895952,0.0904473164669479,0.681975896324881,0.244433726605815,0.00169902956613714,0.816666666666667
59,"B","input",0.303608922419462,0.0183274819798658,0.334975864040052,0.0729656021827031,0.682052345146004,0.244499215250559,0.00392690699349753,0.7
59,"B","conditional",0.818634771284761,0.310738033532792,0.320827849914868,0.0715235041171711,0.680612701469527,0.243789999516406,0,1
59,"B","decomposition",0.999923894360787,0.991638052354005,0.376441589354662,0.0738486013650397,0.68513776441265,0.245988752806159,0.00220426580147874,0.833333333333333
60,"B","input",0.311863996455953,0.0186063734116729,0.371924361940579,0.0906823866209028,0.672847295962201,0.239994440600978,0.00257435970326604,0.733333333333333
60,"B","conditional",0.829543079712714,0.267422054315622,0.356858530011354,0.089820594807292,0.671019456728689,0.239099730536937,5.87829485028853e-07,0.966666666666667
60,"B","decomposition",0.999923894360787,0.941285652467977,0.433794181509887,0.0939016121987283,0.675103583139611,0.241076772041296,0.00613135590525155,0.833333333333333
61,"B","input",0.311504343470167,0.0195940186971047,0.34881181826105,0.0992927262041541,0.678607710802914,0.242790856688836,0.00145649049875852,0.816666666666667
61,"B","conditional",0.837417670539334,0.283240661877525,0.337992184892797,0.0987976338667434,0.677537469494306,0.242269903119948,0,1
61,"B","decomposition",0.999923894360787,0.96932934762184,0.404086791824728,0.101801308953671,0.680587233727266,0.243765311847519,0.00157164739131369,0.816666666666667
62,"B","input",0.306458635438879,0.0215670749225376,0.364440258005737,0.0779114087347147,0.684882349726619,0.245873377698734,0.0027917467469444,0.733333333333333
62,"B","conditional",0.826717697879507,0.307641151986472,0.353113852098402,0.0769394699264055,0.682688949081528,0.244797425643476,0,1
62,"B","decomposition",0.999923894360787,0.98057194888913,0.426003599980603,0.0802407722059473,0.688428400569692,0.24757134238592,0.00581488612856253,0.866666666666667
63,"B","input",0.321822190418212,0.0183388498091487,0.375529233823693,0.0938106345003923,0.686142861645265,0.246524826296301,0.00619908007155316,0.6
63,"B","conditional",0.875182268996474,0.275503618984995,0.361680362819991,0.0927326344479509,0.683778978718027,0.245354928661059,0,1
63,"B","decomposition",0.999923894360787,0.888696201795472,0.432853611124744,0.0950608083719707,0.690221325450852,0.24849958454015,0.00294929066684535,0.766666666666667
64,"B","input",0.294922274892366,0.0180154524836168,0.333913666736532,0.100809124168517,0.682242301608342,0.244592885135039,0.00341010602710201,0.683333333333333
64,"B","conditional",0.867251563045567,0.275230798981258,0.322048621085468,0.0995298602550142,0.681320732802821,0.24414059123252,0,1
64,"B","decomposition",0.999923894360787,0.915723107029012,0.368580813394438,0.101923137326402,0.683629026150644,0.245280148241274,0.00155800090766859,0.833333333333333
65,"B","input",0.299483063980428,0.0209325006495136,0.333370281861271,0.092189959881032,0.6833573648339,0.245150367628648,0.00223975650706831,0.75
65,"B","conditional",0.801425780873846,0.301422770692593,0.322654281206517,0.0912697260301762,0.681506704080645,0.244249289408928,0,1
65,"B","decomposition",0.999923894360787,0.999926296871807,0.38283212669383,0.0946711455092171,0.685104122913291,0.245987915240195,0.00434426626225025,0.833333333333333
66,"B","input",0.282839499260357,0.0201234623876881,0.339860168715338,0.0912439677007118,0.676223774371563,0.241740752861422,0.00523622721867363,0.633333333333333
66,"B","conditional",0.836009430305986,0.287934946371799,0.329059204517759,0.0898159408051883,0.674079489939792,0.24068999145657,0,1
66,"B","decomposition",0.999923894360787,0.976350330696947,0.402176219116089,0.0925354808031046,0.6803860504118,0.243752051233906,0.00642674811118483,0.75
67,"B","input",0.34536702791643,0.0152206067554643,0.365444315847751,0.0896938478969135,0.683226944804502,0.245084582384288,0.00380648618352116,0.633333333333333
67,"B","conditional",0.875082135989406,0.243128812830653,0.355181537936194,0.087343758753634,0.68091424708048,0.243960839007669,0,1
67,"B","decomposition",0.999923894360787,0.811527254853733,0.419025627600228,0.0891604977882827,0.686704413208556,0.246794023398087,0.0090152609564055,0.833333333333333
68,"B","input",0.273099365127156,0.0182538780683501,0.329210041155947,0.0888009369200167,0.67869983446088,0.242857941399765,0.00338527666324088,0.683333333333333
68,"B","conditional",0.816338178275691,0.281195356498102,0.317280290326909,0.0865520043068938,0.677295407938544,0.242208147463151,0,1
68,"B","decomposition",0.999923894360787,0.906416201502907,0.374139624062712,0.0892881850281564,0.681286923497431,0.244078548272373,0.00324824297689878,0.816666666666667
69,"B","input",0.295955373462637,0.01815740626594,0.345218534315962,0.103570868909059,0.6821410489236,0.244550674345914,0.00475307402723567,0.633333333333333
69,"B","conditional",0.835452908572425,0.258163107171003,0.333401921788935,0.101905473634242,0.680046645414731,0.243527691588022,0,1
69,"B","decomposition",0.999923894360787,0.842237452791997,0.384680717728155,0.105625552252349,0.684357015538747,0.245633388661136,0.00353656870137679,0.866666666666667
70,"B","input",0.301703007886682,0.0199805421205876,0.326175027412722,0.0928615187865573,0.681698072935227,0.244349230327299,0.00213571223771867,0.75
70,"B","conditional",0.82553414559501,0.285366497417843,0.316768855309141,0.0925893558079895,0.680483378922082,0.243752283635739,0,1
70,"B","decomposition",0.999923894360787,0.986100698160075,0.365897298111074,0.0945092163799635,0.683515162919245,0.24520711443564,0.00407062909741257,0.8
71,"B","input",0.283887534871145,0.0202646400215006,0.33690665548272,0.099215975274515,0.682897142775656,0.244888238893655,0.00282640899189049,0.8
71,"B","conditional",0.818415447725957,0.278323683889922,0.325308919091457,0.0979281743737166,0.681494189189073,0.244209704609131,0,1
71,"B","decomposition",0.999923894360787,0.999917426406618,0.376275062926652,0.100611474390339,0.684637113991174,0.245718061057944,0.00160160728608359,0.833333333333333
72,"B","input",0.301378073071058,0.017206783686176,0.361975756346039,0.103039934270644,0.680592292885508,0.243771537614089,0.00378272125877717,0.683333333333333
72,"B","conditional",0.836360089016662,0.243451165809421,0.349578178935029,0.101170988128234,0.679003496657594,0.242994441204292,5.01329139046547e-07,0.983333333333333
72,"B","decomposition",0.999923894360787,0.780712990807058,0.40730922263911,0.102278698887803,0.683470638586714,0.245187627878834,0.00174375314708074,0.916666666666667
73,"B","input",0.295041325656133,0.0177816289832179,0.363831578402417,0.0777259107834272,0.67909637560726,0.24307870266823,0.00548305828396459,0.65
73,"B","conditional",0.84361309033385,0.286889543665313,0.351899942018601,0.0779150543504626,0.677890157679757,0.242504654104298,0,1
73,"B","decomposition",0.999923894360787,0.873463301257491,0.406524641057468,0.0789177068276451,0.682578124603593,0.244731129213576,0.00322656228468164,0.75
74,"B","input",0.275311622799576,0.0161006831855014,0.332726883677787,0.0774128658407283,0.680345154656615,0.243678167644741,0.00423730393275962,0.7
74,"B","conditional",0.810431613695369,0.273658464053024,0.321696772131069,0.0760902630888253,0.678596301046049,0.242813647848083,0,1
74,"B","decomposition",0.999923894360787,0.847876271163804,0.374938066197235,0.078373739332149,0.682371764879675,0.244654115175199,0.00326780774135994,0.85
75,"B","input",0.336815681897077,0.0184137347257168,0.364598566410213,0.0907908169405934,0.685382646736646,0.246154412324837,0.00255115136808644,0.833333333333333
75,"B","conditional",0.828371773033735,0.264872556336046,0.354047663341997,0.0893916006249336,0.683343060895845,0.245148877579999,0,1
75,"B","decomposition",0.999923894360787,0.914544671063174,0.422976506500469,0.0916600952073415,0.689119281892279,0.247956694123596,0.00873154941099324,0.833333333333333
76,"B","input",0.299595451542289,0.0190308563398385,0.345908580385492,0.0991449369779785,0.680920839657764,0.243932063553666,0.00327369472852283,0.683333333333333
76,"B","conditional",0.829838347715967,0.295488977711027,0.334801657788066,0.098023133796292,0.679921745254217,0.243442826175951,0,1
76,"B","decomposition",0.999923894360787,0.966808970993116,0.394264150337909,0.100673189624106,0.683446654976982,0.245164678725308,0.0044823704072522,0.866666666666667
77,"B","input",0.304369174300541,0.019484968221554,0.32685615335144,0.0963423288560083,0.682340030955524,0.244643643905208,0.00218546673139562,0.7
77,"B","conditional",0.832864775656171,0.279904437341751,0.316734497342085,0.0952955036087855,0.681585334995477,0.244271924025438,0,1
77,"B","decomposition",0.999923894360787,0.935189210608597,0.375827522619426,0.0983355903459385,0.684481429161419,0.245691374768118,0.00931002897944334,0.8
78,"B","input",0.329867856074201,0.0192101533505002,0.344222915900249,0.0875708007820298,0.682564207560038,0.244782843939405,0.00205596351916582,0.783333333333333
78,"B","conditional",0.878296672431974,0.260724686463081,0.335011652261047,0.0868496436686623,0.680487788792155,0.243757217188546,0,1
78,"B","decomposition",0.999923894360787,0.850723426937765,0.388010690237301,0.0888623992414995,0.685398031629728,0.246166535077177,0.00568859192189668,0.816666666666667
79,"B","input",0.291025449798264,0.0187117840284492,0.341255395919298,0.105433856661884,0.680717119255337,0.243838552192267,0.00356227218043085,0.666666666666667
79,"B","conditional",0.826383027856265,0.272938040541019,0.329191382854281,0.101856403203459,0.679636155365903,0.243310607099576,0,1
79,"B","decomposition",0.999923894360787,0.999922992841386,0.388057368991607,0.103376915513432,0.684119567151865,0.245481116290159,0.00291912761144075,0.783333333333333
80,"B","input",0.322670886982012,0.0190025252751617,0.353353901340207,0.0923959297983934,0.682817824831024,0.244871738505578,0.00219941065150707,0.75
80,"B","conditional",0.814311756947777,0.297378364646988,0.341466106900925,0.0914252742305881,0.680779871835275,0.243877287531379,0,1
80,"B","decomposition",0.999923894360787,0.887965575954533,0.406589835077304,0.0935173865718698,0.686081998311477,0.246474603951281,0.00747916608123546,0.783333333333333
81,"B","input",0.308525000438354,0.0180509269758277,0.310333260924825,0.0978129212105516,0.683145226569169,0.245018541724078,0.00184211644371617,0.8
81,"B","conditional",0.863307193145065,0.278403620680661,0.303833811316093,0.0974509128603761,0.682027349215718,0.244480053354001,0,1
81,"B","decomposition",0.999923894360787,0.999919156360933,0.360683483709869,0.097997199212893,0.685270229928856,0.246080142636593,0.0026180649498917,0.85
82,"B","input",0.317394395153119,0.0214974497768548,0.350688308872815,0.0846907037642874,0.676405593799905,0.241769865067957,0.00254977705372557,0.8
82,"B","conditional",0.850878002811199,0.316117974756784,0.339448719804649,0.083698813297725,0.674630896278089,0.240902293073009,0,1
82,"B","decomposition",0.999923894360787,0.931300833891411,0.395042784644067,0.0861817184918856,0.679191120938796,0.243120429560549,0.00256926247019628,0.85
83,"B","input",0.284513468188505,0.019350749916762,0.347032874528086,0.103244328593986,0.685122149339059,0.246010817462467,0.00341003179094297,0.6
83,"B","conditional",0.819652210720313,0.27185103655808,0.33706501097215,0.102212001236659,0.684046068803698,0.24549114322226,0,1
83,"B","decomposition",0.999923894360787,0.91146082950359,0.394473012519487,0.10747245322983,0.686861981920074,0.246848051865514,0.00356403190535014,0.766666666666667
84,"B","input",0.277648072900875,0.0189055197909416,0.345572561050692,0.0986749858780729,0.67958383055142,0.243309769710661,0.00458771652601015,0.683333333333333
84,"B","conditional",0.828774220103606,0.27710420020547,0.333912780922129,0.0968315519597191,0.677943280606144,0.242500716028976,0,1
84,"B","decomposition",0.999923894360787,0.793438132370739,0.382661773381269,0.0979558011094789,0.681488162832734,0.24423594982947,0.00358983596501713,0.85
85,"B","input",0.305055299294137,0.0169309533320999,0.35906186988185,0.0826240859015832,0.683355619687878,0.245144489351614,0.00455748174204924,0.583333333333333
85,"B","conditional",0.852292717620746,0.25859893147038,0.347305509720999,0.0801110412633085,0.681211705844864,0.244115599346671,1.56398700643379e-06,0.983333333333333
85,"B","decomposition",0.999923894360787,0.670108399292765,0.394578181575615,0.0817299523648634,0.686304503893526,0.246495808835243,0.0100710014259372,0.816666666666667
86,"B","input",0.309626698361891,0.0175272577239936,0.351087658346538,0.0850385143784625,0.68352061142405,0.245230822561127,0.0018284598493006,0.783333333333333
86,"B","conditional",0.834391520659281,0.274343409186693,0.33946786947711,0.0836069507613316,0.681968964778806,0.244467545379025,0,1
86,"B","decomposition",0.999923894360787,0.961393875337373,0.392009712334113,0.0865164292373637,0.685248663025001,0.246070413061181,0.00312640826244133,0.8
87,"B","input",0.316464321879034,0.016771311326266,0.373293950822241,0.0811492519620544,0.680157850759353,0.243586686129907,0.00254649643094329,0.783333333333333
87,"B","conditional",0.833673908090429,0.255091768995399,0.360140643449925,0.0800234717551828,0.678768646133273,0.242903070596328,0,1
87,"B","decomposition",0.999923894360787,0.909482130685833,0.432157699214943,0.0827553977117145,0.682865809685206,0.244907447503853,0.00651022433850746,0.733333333333333
88,"B","input",0.289782462238998,0.0184998343068857,0.366390827044236,0.0942043396483595,0.683757091578635,0.245351310162163,0.00421657463946821,0.65
88,"B","conditional",0.828323539237992,0.282509274726892,0.351410172498708,0.0929142962559548,0.68156825189469,0.244269396129701,0,1
88,"B","decomposition",0.999923894360787,0.999912998017925,0.419410642005043,0.0962223740350176,0.686944859566091,0.246906470893739,0.00259772465519426,0.816666666666667
89,"B","input",0.305716040221542,0.0201299993244555,0.319927705570009,0.102745441943483,0.681970790093838,0.244470250178599,0.00309227070474224,0.766666666666667
89,"B","conditional",0.868525762623548,0.294617775346393,0.31237834385782,0.100754275607438,0.681365909228588,0.244176216827825,0,1
89,"B","decomposition",0.999923894360787,0.869570597690133,0.349260351653858,0.102151788444031,0.684375734861704,0.245639345498192,0.00176251163071796,0.85
90,"B","input",0.313744311733222,0.0217861129301334,0.312864574661488,0.0947198341344109,0.682654107893678,0.244817029778963,0.00177528091162041,0.816666666666667
90,"B","conditional",0.852561734394267,0.28767328467582,0.301491003280383,0.094016412892159,0.680565063398583,0.243800334139416,0,1
90,"B","decomposition",0.999923894360787,0.978803044193738,0.354486086545456,0.0967751730298289,0.684019019944182,0.245495759849403,0.0047493335253103,0.8
91,"B","input",0.328241883557492,0.0190472710177661,0.373946527647281,0.0947183460390138,0.682342360623089,0.244679931297586,0.00301371218188375,0.75
91,"B","conditional",0.84813946897461,0.28598295569316,0.359411958840486,0.09369093677517,0.681515714222749,0.244270084229571,0,1
91,"B","decomposition",0.999923894360787,0.999946263186017,0.423748023945191,0.0950974240690651,0.686268341572754,0.246594318600487,0.00350137991033681,0.883333333333333
92,"B","input",0.335414922823591,0.0191593386827775,0.362880279444005,0.0923666224650281,0.685244313754774,0.246096762357092,0.00330366658060777,0.75
92,"B","conditional",0.871835528774088,0.268599911407174,0.350618646383054,0.09122409251882,0.683293293351569,0.245136107992042,0,1
92,"B","decomposition",0.999923894360787,0.999920145164127,0.426100455158846,0.0950623649597873,0.688806988250371,0.247850111055164,0.00991299798012142,0.766666666666667
93,"B","input",0.312085541919126,0.0190851675936632,0.336017333550278,0.0912858396882081,0.683693928733,0.245315429055769,0.00194072079952429,0.8
93,"B","conditional",0.835633492052029,0.27185304714276,0.325167033538693,0.0895753129949051,0.682028636729327,0.244493403703355,0,1
93,"B","decomposition",0.999923894360787,0.861539849897149,0.376614423972388,0.0909350034814101,0.68585642341001,0.246373706747557,0.00398423548598653,0.85
94,"B","input",0.293401338274834,0.0180575717614931,0.349142475066531,0.0800159127131898,0.680983460644608,0.243971282665267,0.00401026509430071,0.6
94,"B","conditional",0.855010917590954,0.269599105429162,0.336487302880559,0.0790664315715307,0.679179749264354,0.243087901811075,0,1
94,"B","decomposition",0.999923894360787,0.77243621300552,0.388793059183352,0.0806622842631939,0.68288812611037,0.244889895227459,0.00258083480630176,0.866666666666667
95,"B","input",0.283807081568364,0.0189029056901029,0.331851234924378,0.100143157910454,0.67885780561839,0.242935964901461,0.00486292246282562,0.6
95,"B","conditional",0.843785095154003,0.291274092249203,0.322879460385886,0.0991130836444842,0.677315455596387,0.242189295473867,0,1
95,"B","decomposition",0.999923894360787,0.961556143338968,0.380344321019468,0.103026199723234,0.681828326511204,0.244360477255076,0.00198205267355568,0.8
96,"B","input",0.278765381671418,0.0193078818056887,0.308549094877233,0.0957408335873021,0.685256017512168,0.246077632952901,0.0038326902472495,0.65
96,"B","conditional",0.822475543570924,0.254333629372097,0.29882786766568,0.0938995552737039,0.683035911685773,0.244984985601143,1.07421183514848e-06,0.983333333333333
96,"B","decomposition",0.999923894360787,0.821229471099845,0.341394916362144,0.0964147778955836,0.686730411842935,0.246797803811918,0.00630428694864067,0.816666666666667
97,"B","input",0.291723634884584,0.0181358652497532,0.321875473924181,0.111903635431147,0.681725814035192,0.244399766387494,0.00258812758942763,0.8
97,"B","conditional",0.846123264300721,0.242334586479812,0.307626608806397,0.109326893557959,0.679697773203182,0.243400978101156,0,1
97,"B","decomposition",0.999923894360787,0.761041353610782,0.358730839886898,0.112076666161726,0.682225107407095,0.244633473757358,0.00186052689748962,0.85
98,"B","input",0.299108688805553,0.0165593384653847,0.339334794048896,0.0879471974135127,0.689803586024482,0.248325104488149,0.0026461256109239,0.8
98,"B","conditional",0.812327905146409,0.275151069793694,0.329890371889645,0.0869447291976566,0.687868268783861,0.247374223332562,0,1
98,"B","decomposition",0.999923894360787,0.766592305637157,0.377357503019555,0.089173225440913,0.691621409080745,0.249191671396446,0.00462700983311354,0.833333333333333
99,"B","input",0.310133691942923,0.016742470901959,0.368739168741927,0.0742663294171805,0.679430858815467,0.243312419115674,0.00222697226243803,0.716666666666667
99,"B","conditional",0.825928859217587,0.260773523484294,0.356170541819828,0.0735147704303824,0.677631707775737,0.242428072078869,0,1
99,"B","decomposition",0.999923894360787,0.91647193204482,0.425796911065054,0.0761815126999574,0.68377515151072,0.245404025835541,0.00689418068182019,0.75
100,"B","input",0.315693190801722,0.0187135370070575,0.34504958701559,0.104112481514631,0.682467910752621,0.2447225009395,0.00340975476274065,0.7
100,"B","conditional",0.849829287480444,0.275485380051065,0.334639894298548,0.103172318377143,0.681097808231864,0.244045132237331,0,1
100,"B","decomposition",0.999923894360787,0.956734173545248,0.39779081635326,0.107042404658886,0.686042319568992,0.24646605622159,0.00419651131549039,0.8
101,"B","input",0.334138241925529,0.0210643809128173,0.358386547420162,0.0988425797761358,0.684266655112677,0.2455780138956,0.00204507615529118,0.8
101,"B","conditional",0.861485914794303,0.301864672577313,0.34653458736231,0.0986402317483765,0.68335799894707,0.245139722416766,1.79383933857635e-06,0.983333333333333
101,"B","decomposition",0.999923894360787,0.999924558576328,0.40955685489201,0.101111953254112,0.685543266717539,0.246194832963416,0.00164661446827937,0.866666666666667
102,"B","input",0.299836847486679,0.0185044919698743,0.345130018364129,0.108843910226539,0.685037802215545,0.245993053960606,0.00249373006532721,0.733333333333333
102,"B","conditional",0.828359443414394,0.283904754498597,0.332178937220256,0.107131700404815,0.683382452627276,0.245180938690026,0,1
102,"B","decomposition",0.999923894360787,0.90748607992234,0.378519887861839,0.109306297573633,0.687292760475448,0.247091968469959,0.000770220101308768,0.883333333333333
103,"B","input",0.30101185962469,0.0188395458314598,0.320542909622336,0.0890893683185569,0.681933735332001,0.244461725757755,0.00292806232145604,0.75
103,"B","conditional",0.850418384258998,0.298419790361337,0.308298816332758,0.0868697802811889,0.680202590662815,0.243602254322204,0,1
103,"B","decomposition",0.999923894360787,0.984807881524928,0.356171005789477,0.0890978810215434,0.684101364376486,0.245520991179666,0.00203827116086343,0.85
104,"B","input",0.311740254601751,0.0157364677580008,0.385404690266785,0.0819383149989239,0.674115763042385,0.240648035592018,0.00386117496475873,0.666666666666667
104,"B","conditional",0.860713683340156,0.240575412991658,0.36960263167059,0.0803978910884541,0.672333193445557,0.239791364135073,0,1
104,"B","decomposition",0.999923894360787,0.751179407887693,0.43961375325396,0.0835588308350834,0.676264244517487,0.241678077797154,0.00489439192404581,0.8
105,"B","input",0.324049227176252,0.023022411919542,0.352655484998631,0.105504209274013,0.681034662227519,0.244000111981919,0.00260780217655056,0.8
105,"B","conditional",0.854221118963139,0.315165123547899,0.342115524495751,0.103642557094136,0.679263176303884,0.24313033812689,0,1
105,"B","decomposition",0.999923894360787,0.999926368259711,0.410187233802131,0.10758456140276,0.683330572592664,0.245118729913641,0.0026881306292379,0.916666666666667
106,"B","input",0.316855328882919,0.0154105654972713,0.318719044616871,0.0896057332258105,0.677424075573343,0.242263774739541,0.00206940136186992,0.8
106,"B","conditional",0.853060159221536,0.237172179389546,0.31155935245287,0.0884900485944792,0.676671517350968,0.241889469964066,0,1
106,"B","decomposition",0.999923894360787,0.73699773443147,0.362972634087286,0.0907982120552869,0.679387636166114,0.243165032705826,0.00513494114202008,0.833333333333333
107,"B","input",0.283909469141144,0.0192961263135949,0.355530031567651,0.0854271719695206,0.682729696146092,0.244843037767069,0.00548989115132147,0.6
107,"B","conditional",0.820972643382362,0.301017157725727,0.340092219418859,0.0844602391450216,0.68039282041421,0.243698020888605,0,1
107,"B","decomposition",0.999923894360787,0.937819532329615,0.400079022101792,0.0861420073248774,0.685432582745254,0.246143857382815,0.00493474886182622,0.8
108,"B","input",0.300247721072165,0.0205650175785851,0.375278467838223,0.102439879577627,0.672553140477916,0.239850565578199,0.00426309008420941,0.75
108,"B","conditional",0.783061122136512,0.285000433652675,0.362042031047268,0.100497658296313,0.671017991185139,0.239117392003885,0,1
108,"B","decomposition",0.999923894360787,0.983103095970102,0.43237365429339,0.10417333980138,0.674670324469457,0.240842222101389,0.00304733203138672,0.916666666666667
109,"B","input",0.304118642341666,0.0222325413080387,0.355884042546766,0.105947707220556,0.680739464902148,0.243876093580847,0.00351653129918492,0.666666666666667
109,"B","conditional",0.815664827375753,0.27489902846204,0.339958621267942,0.104831272202596,0.678186726481768,0.242627271732695,0,1
109,"B","decomposition",0.999923894360787,0.891956457323475,0.388625408342062,0.106672479550969,0.682141930464728,0.24457271901237,0.00320200395153251,0.85
110,"B","input",0.341993234769742,0.0182361757434651,0.364229267876674,0.0990703204225442,0.675200659238018,0.241123752610541,0.00181393911914507,0.816666666666667
110,"B","conditional",0.850800008188712,0.271354875994675,0.35752766973852,0.0977596265282183,0.674628183683841,0.240863265818438,0,1
110,"B","decomposition",0.999923894360787,0.919892842581822,0.412699813804168,0.102751849235342,0.678754398849851,0.242802800544293,0.000638356789703546,0.866666666666667
111,"B","input",0.280891484047902,0.0175171657135596,0.330023850629933,0.087899340880407,0.67688101291128,0.241988928864547,0.00243231825326163,0.75
111,"B","conditional",0.811971943839277,0.296429567517401,0.320349597069163,0.0863507123919175,0.675567570688041,0.24134078874242,0,1
111,"B","decomposition",0.999923894360787,0.921304837758732,0.362935158496267,0.0884890159656688,0.678038093202349,0.242550394829991,0.000753833251652889,0.883333333333333
112,"B","input",0.348133136397901,0.018465910572187,0.386768442895568,0.0787420684444389,0.677492826787634,0.242245359738164,0.00425817662887621,0.733333333333333
112,"B","conditional",0.876046424017426,0.286849869298226,0.375462866403522,0.0773405445305075,0.676207366613947,0.241626173997427,0,1
112,"B","decomposition",0.999923894360787,0.890287955767194,0.443889138273108,0.0793232297335839,0.680523525375539,0.243729276615122,0.00232779329848736,0.9
113,"B","input",0.305496739740735,0.0209636000718975,0.336896004677567,0.0828453457261665,0.685799080820677,0.246319750581998,0.00325121994959215,0.733333333333333
113,"B","conditional",0.868806279198403,0.29115040759524,0.32689874668955,0.0806422867741742,0.685106323170677,0.245995300996951,0,1
113,"B","decomposition",0.999923894360787,0.999936978686406,0.394047525643536,0.0843613362447682,0.689429663019523,0.248091236352996,0.00122499366297407,0.833333333333333
114,"B","input",0.292749536293125,0.0204253931439368,0.32289616000237,0.0939154534922431,0.677022144178877,0.242036902664842,0.00296376036854846,0.766666666666667
114,"B","conditional",0.832084462561736,0.301816463692535,0.309774386220201,0.0914799943040267,0.675462878957471,0.241267974274199,0,1
114,"B","decomposition",0.999923894360787,0.999914814584309,0.366362902439019,0.0925169776641644,0.679990350357006,0.243449697451375,0.00337519803686815,0.833333333333333
115,"B","input",0.299404701638381,0.0215405662752104,0.375398430097625,0.0952569846251967,0.680799612297348,0.243935540213121,0.00503361226822517,0.616666666666667
115,"B","conditional",0.832129190167127,0.305245611652545,0.359850465421628,0.0938742119143133,0.678661167131872,0.242898261908388,0,1
115,"B","decomposition",0.999923894360787,0.978830693898623,0.424234580123276,0.0965530572763682,0.683648295066204,0.245337692172443,0.00202204000525522,0.8
116,"B","input",0.318069229234691,0.0185851543018249,0.352190329880298,0.0917655279693299,0.682185426249473,0.24457806202939,0.00194675506802504,0.716666666666667
116,"B","conditional",0.853950496993218,0.284793569642874,0.345768574567187,0.0898413468511229,0.68107261874625,0.244031198263095,0,1
116,"B","decomposition",0.999923894360787,0.924479136893021,0.405142367580428,0.092421216884486,0.685315490862309,0.246080659565715,0.00821321672621193,0.766666666666667
117,"B","input",0.309845976447821,0.020344130642163,0.324730636475517,0.0984222454009048,0.674153109009026,0.240681069695869,0.00259934093325546,0.783333333333333
117,"B","conditional",0.83595785629898,0.270734159116259,0.316545565281569,0.0969935031616214,0.673287395012087,0.240265999764739,0,1
117,"B","decomposition",0.999923894360787,0.942819238297287,0.366023215529905,0.102725712660894,0.676940171460232,0.242021462715871,0.000253784898815224,0.95
118,"B","input",0.309921269009709,0.0160511083025091,0.352564272549716,0.0878478493237873,0.688571441304638,0.247720977574596,0.00264802048777457,0.683333333333333
118,"B","conditional",0.848161265043934,0.254252756866966,0.340154498172163,0.0871265266208055,0.686931159485133,0.246915833396771,0,1
118,"B","decomposition",0.999923894360787,0.885977311776954,0.399855508524485,0.0897736183717962,0.691652072064702,0.249221194526933,0.0072445053009712,0.75
119,"B","input",0.300173858885547,0.0188431007782109,0.359579117144561,0.10034938963203,0.668453598173281,0.237929324643291,0.00437353948380746,0.6
119,"B","conditional",0.852492292195252,0.278060361472446,0.344904106303999,0.0996746786993519,0.666754910403485,0.23711472000176,0,1
119,"B","decomposition",0.999923894360787,0.999923552941935,0.406011644888845,0.101892003461186,0.671671766046895,0.239477468475813,0.00249226787249239,0.816666666666667
120,"B","input",0.276001244998554,0.020612940560519,0.346051299753863,0.105743586955119,0.676385697183955,0.241770402613976,0.00724520281325926,0.6
120,"B","conditional",0.828201468576302,0.302505270941744,0.330789654845521,0.105155193746283,0.673745908711182,0.240484858694794,0,1
120,"B","decomposition",0.999923894360787,0.999921170285418,0.386496056355032,0.106499454019869,0.677402962189238,0.242244237702138,0.00205051516836657,0.816666666666667
121,"B","input",0.292520232647282,0.0213636057518069,0.329774589811722,0.104507314228035,0.684048922189145,0.245476741057624,0.00331080561058251,0.7
121,"B","conditional",0.8262300132359,0.298337457777104,0.322476783160895,0.102204858911466,0.682825608206546,0.24487172380571,0,1
121,"B","decomposition",0.999923894360787,0.999932173949137,0.36709769255358,0.103954100148444,0.685792326651059,0.246320225848906,0.00101804063901218,0.85
122,"B","input",0.284012246026743,0.0191860202874335,0.354578304740953,0.096722471383781,0.678666288132833,0.242858595142029,0.00462370164036386,0.6
122,"B","conditional",0.830405413496855,0.272187751560652,0.342073388708541,0.0954944356531302,0.67743133093369,0.242247944298399,0,1
122,"B","decomposition",0.999923894360787,0.999936363833048,0.42333316325828,0.0992123599183754,0.681139393181427,0.244059680127428,0.00302676368751497,0.8
123,"B","input",0.293411556647975,0.0167134191250618,0.320689486264423,0.0866997055664172,0.679754457829914,0.243377290467521,0.00312604195903362,0.75
123,"B","conditional",0.846642457199758,0.272259216056296,0.308616076831977,0.0862965048903963,0.678081363597317,0.242561709021457,0,1
123,"B","decomposition",0.999923894360787,0.910040273520468,0.364668816800074,0.0917601982458218,0.682334355472322,0.244630376265126,0.000790149694636624,0.816666666666667
124,"B","input",0.320405820512398,0.0200092811029886,0.383784915853488,0.0987136466152867,0.68235192947053,0.244658751589632,0.00297862936094936,0.7
124,"B","conditional",0.825977860286512,0.291639290046149,0.368784977014679,0.0983320202290131,0.680419570980786,0.243717497034783,0,1
124,"B","decomposition",0.999923894360787,0.920881342820967,0.434559376594176,0.101463138008189,0.685200979696404,0.246009301240613,0.000770162981431807,0.883333333333333
125,"B","input",0.282328467348228,0.0205259380830369,0.325218847147087,0.0937379471136115,0.684015488532531,0.245467282020798,0.00484829900759466,0.716666666666667
125,"B","conditional",0.825968165313697,0.302976402089349,0.316968706793859,0.0929612310435413,0.683324488198265,0.245132913131879,0,1
125,"B","decomposition",0.999923894360787,0.898634091148836,0.359743126110447,0.0954097669232455,0.685910490020845,0.246393727077012,0.00153818421714966,0.883333333333333
126,"B","input",0.270363963492559,0.0174912299486619,0.330824758934115,0.0882470030666266,0.687021939616937,0.246941199646299,0.00282002403222379,0.666666666666667
126,"B","conditional",0.811688304278556,0.266814654480537,0.322861004224604,0.0874133662780861,0.686754757506866,0.246813720498751,0,1
126,"B","decomposition",0.999923894360787,0.81794420417922,0.367045231412441,0.0887408732639656,0.689375979359146,0.248088663231339,0.00132486073306077,0.783333333333333
127,"B","input",0.312913065898437,0.0209433049047643,0.354598504717684,0.0981991077665855,0.688959382183512,0.247903144054541,0.00223236947484845,0.683333333333333
127,"B","conditional",0.860115061092725,0.305265887463711,0.3419728702137,0.0963018059164869,0.687250067851169,0.247065301680455,0,1
127,"B","decomposition",0.999923894360787,0.99994404927125,0.408200678618504,0.0988162191773361,0.692109945124861,0.249395563378434,0.00262951671958659,0.833333333333333
128,"B","input",0.311412041327077,0.0195161069984916,0.343254181058375,0.105609163992507,0.67848350631101,0.242760913554432,0.00383871105271987,0.666666666666667
128,"B","conditional",0.848189410581484,0.284058364442183,0.336083912356496,0.106204826859545,0.677499670851668,0.242282330486289,0,1
128,"B","decomposition",0.999923894360787,0.965264853471903,0.39357468197059,0.109947884615665,0.681796154114504,0.244381006911567,0.00454994648513477,0.75
129,"B","input",0.316077601884806,0.0197176443882686,0.364726714750056,0.079730259341961,0.682959504756287,0.244931523134353,0.00362057189699396,0.7
129,"B","conditional",0.825055223336318,0.297904342834896,0.352625041826147,0.078132421759263,0.68153833877859,0.244242075528286,0,1
129,"B","decomposition",0.999923894360787,0.968952196551479,0.412443277172905,0.0799843155813091,0.686386214189043,0.246567685063302,0.00284444129758784,0.783333333333333
130,"B","input",0.327835875355059,0.0194515338932391,0.367481099279581,0.0869116047800105,0.676348148458522,0.241742832019656,0.00400298740775233,0.716666666666667
130,"B","conditional",0.86632512431808,0.277338700397195,0.355747295164343,0.0848305841536621,0.674679920204836,0.240919007051884,0,1
130,"B","decomposition",0.999923894360787,0.962605163689007,0.42600579686853,0.0869285798348004,0.680195842468137,0.243598365526853,0.00732453116484242,0.816666666666667
131,"B","input",0.296943670444215,0.0179086208132883,0.381478011204022,0.0906208493041282,0.681667633384485,0.244321943947293,0.00560669073048824,0.583333333333333
131,"B","conditional",0.832683618714208,0.264985067134198,0.366160816751466,0.0893569012010517,0.679568575781322,0.243302533397688,0,1
131,"B","decomposition",0.999923894360787,0.999920183720966,0.442444757934175,0.0922154741917683,0.685495638855847,0.246159126944147,0.00412021723685748,0.766666666666667
132,"B","input",0.299800368951877,0.0193621157499894,0.323630403088234,0.102903726110062,0.686299734610281,0.246580034157609,0.0031153446314515,0.766666666666667
132,"B","conditional",0.836991324040133,0.270003731218209,0.315576568204482,0.101262240468353,0.684485114440932,0.245693813684029,0,1
132,"B","decomposition",0.999923894360787,0.920605232017296,0.372572759233893,0.104780757151935,0.687864481461321,0.247316020445655,0.000408270830711752,0.9
133,"B","input",0.299723302913041,0.0155338288699904,0.349977947102327,0.0815639631127078,0.683259736676091,0.245081663524906,0.0042087495547905,0.683333333333333
133,"B","conditional",0.846552407469477,0.264698867677096,0.339214406853389,0.0803661364800582,0.682358732808373,0.244640634952833,0,1
133,"B","decomposition",0.999923894360787,0.912062627815482,0.399315697887391,0.0837358670774023,0.685499430386593,0.246185005635957,0.00248732398772299,0.916666666666667
134,"B","input",0.293747370021249,0.0205086272889381,0.346837265992144,0.0996466512348916,0.68031193762231,0.243647630612774,0.00206948874106851,0.733333333333333
134,"B","conditional",0.833216901991118,0.288714414292839,0.334322774083693,0.0995416317104597,0.678605377707283,0.242811640859841,0,1
134,"B","decomposition",0.999923894360787,0.900324177372483,0.396652408116112,0.102363841748146,0.682369187420581,0.244613854062218,0.00515452738975937,0.816666666666667
135,"B","input",0.274472456909707,0.0172016615408282,0.308028884992042,0.0741567058514665,0.675941752064553,0.241490508416773,0.00279107341509531,0.733333333333333
135,"B","conditional",0.811263409579156,0.286461102692554,0.300561102328026,0.0727880220256627,0.675125656843482,0.241102180492861,0,1
135,"B","decomposition",0.999923894360787,0.999923669809198,0.352330107739756,0.0743743538908998,0.676815144074106,0.241921634786306,0.00398903111941503,0.833333333333333
136,"B","input",0.266361294352502,0.020852856036566,0.328526690774561,0.0925029039389184,0.677131638311503,0.242074833216603,0.00471359827370288,0.633333333333333
136,"B","conditional",0.818799028158042,0.315067158232428,0.317130492152664,0.0910932167523933,0.675268826856526,0.24117742789357,5.26108292209226e-07,0.983333333333333
136,"B","decomposition",0.999923894360787,0.999923218125176,0.36370415392289,0.092381530944047,0.678805479277705,0.242896917412067,0.000910418153436807,0.766666666666667
137,"B","input",0.306304580033184,0.0160184414095437,0.314702897295883,0.0957293637738276,0.674032954205628,0.240596202832679,0.00265952329098428,0.716666666666667
137,"B","conditional",0.846500258115891,0.237465908458321,0.300064153790396,0.0941757208768415,0.672250763854007,0.239758972107706,4.5591018291639e-06,0.983333333333333
137,"B","decomposition",0.999923894360787,0.765520825099288,0.346671523691785,0.0949206518728239,0.67523964466122,0.241167201550099,0.00410190529444398,0.916666666666667
138,"B","input",0.327064763612987,0.0183758503082716,0.342172606898685,0.0881034056053713,0.678115922918638,0.242604360394663,0.00244715601510553,0.75
138,"B","conditional",0.853496087873949,0.271818519903276,0.328929103746327,0.0862604217942141,0.676730550632806,0.241919962772678,0,1
138,"B","decomposition",0.999923894360787,0.934172045524736,0.394524725941931,0.0896239331600902,0.680049510338934,0.243533029387969,0.00275979946616354,0.883333333333333
139,"B","input",0.317139680274687,0.0165414627372539,0.338705558662598,0.0851469292725276,0.681611296273137,0.24427190108918,0.00258834139544102,0.8
139,"B","conditional",0.854040396224723,0.27752385376381,0.328128577769872,0.084158198440061,0.680627100011303,0.243790642509177,0,1
139,"B","decomposition",0.999923894360787,0.7702006729511,0.369475920096717,0.0848947036057944,0.68298076038435,0.244945982716464,0.000515793631740919,0.866666666666667
140,"B","input",0.310097972268393,0.0182935359186717,0.366669714659727,0.0906207484372473,0.676133396226037,0.24167952742466,0.0028914315513848,0.733333333333333
140,"B","conditional",0.850508507886422,0.284098024739429,0.352374841189161,0.0885786999264217,0.673881107812018,0.240573635466281,0,1
140,"B","decomposition",0.999923894360787,0.928121921358024,0.415209558150071,0.0910496964675284,0.67775800456801,0.242452532094471,0.00569209361315952,0.8
141,"B","input",0.306570198328591,0.0191428788812327,0.331474734658042,0.0997229007929943,0.678792298947674,0.242932433984046,0.0010415531057805,0.866666666666667
141,"B","conditional",0.815730267136815,0.284828787406396,0.322646258952278,0.0986636347417911,0.678067832166849,0.242574464169902,0,1
141,"B","decomposition",0.999923894360787,0.961281480824825,0.385874524488004,0.102604821961376,0.680779640229273,0.24390213660304,0.00445956153463494,0.866666666666667
142,"B","input",0.307654234992211,0.0201783468255596,0.354268628772724,0.0945284714807994,0.683781897324575,0.245343628917469,0.00364554426762579,0.683333333333333
142,"B","conditional",0.849895168503433,0.287101816312489,0.343107817441357,0.0935833195009615,0.682208558825329,0.244578746347145,0,1
142,"B","decomposition",0.999923894360787,0.903936806044787,0.396292003475251,0.0965251185832882,0.685651388650244,0.24625897725079,0.00197259298129966,0.816666666666667
143,"B","input",0.33537032247914,0.0170220959138328,0.37043952519108,0.09988745364106,0.680800417353076,0.243902218283014,0.00239595814226314,0.783333333333333
143,"B","conditional",0.847706665833593,0.26594160722215,0.361024879845782,0.0996962996218079,0.679206885749572,0.24311223929295,1.64356926307119e-06,0.983333333333333
143,"B","decomposition",0.999923894360787,0.75618333725774,0.416055445966643,0.101738487854729,0.682591926673415,0.244791893692314,0.00194260252234463,0.8
144,"B","input",0.296798129621375,0.0172443241515726,0.314317708816226,0.0857582652088948,0.675953525720056,0.241540837191441,0.0035246418549288,0.716666666666667
144,"B","conditional",0.863633016123256,0.275316305182557,0.300419144534019,0.0850139461912966,0.674498203963132,0.240827301621202,0,1
144,"B","decomposition",0.999923894360787,0.860898963131358,0.343873145276726,0.0872994624880809,0.677756572871797,0.242409909595293,0.00113308008474197,0.85
145,"B","input",0.304675391690324,0.0199429285998227,0.3580402701206,0.0980960955199544,0.682534920463535,0.244733094776265,0.00398330314475974,0.616666666666667
145,"B","conditional",0.832848169267369,0.286950214673685,0.342914831896097,0.0971704990603272,0.680469936355847,0.243710763221377,0,1
145,"B","decomposition",0.999923894360787,0.863831570049131,0.394683675808696,0.0999036582142834,0.683616291553759,0.245264295306109,0.00306247799199497,0.85
146,"B","input",0.292807666253767,0.0175619790595655,0.319177116078149,0.0825970328115027,0.684593916786082,0.245735225182553,0.00241354056207315,0.733333333333333
146,"B","conditional",0.839847805616032,0.274225256263574,0.309579028726378,0.0798324393858894,0.682784496866398,0.244858500263879,0,1
146,"B","decomposition",0.999923894360787,0.831196057152969,0.355020003128136,0.0811029299230644,0.685804340134905,0.246327691491644,0.00473348770581368,0.816666666666667
147,"B","input",0.310656905289883,0.0178061170470885,0.352495217089994,0.0824000567445419,0.681784052978228,0.244341947706164,0.00429610614738039,0.716666666666667
147,"B","conditional",0.826259272524764,0.284484971416482,0.338834924053556,0.0813541557980799,0.679565493360152,0.243264493128584,0,1
147,"B","decomposition",0.999923894360787,0.896795246384731,0.393090651757389,0.0846076527225553,0.682250866065535,0.244573933069896,0.00122623491520567,0.866666666666667
148,"B","input",0.281777859484594,0.0179938142176238,0.319619157190875,0.0917143485553525,0.676771256683686,0.241923134587293,0.00436394201536186,0.6
148,"B","conditional",0.847064459281617,0.282489882679049,0.306597323839007,0.0905495021363854,0.675321290859431,0.241215563008543,0,1
148,"B","decomposition",0.999923894360787,0.901783301842317,0.354146845822833,0.0940361068448124,0.678060644170434,0.242531118467512,0.000492347393985857,0.9
149,"B","input",0.309824932101295,0.0172598935162639,0.359194549206093,0.0863591598820905,0.680567396476782,0.243789030367838,0.002994112806634,0.766666666666667
149,"B","conditional",0.838619567551975,0.273576409079344,0.344822310950089,0.0857505724554411,0.678268825531636,0.242652811863288,0,1
149,"B","decomposition",0.999923894360787,0.832595719076172,0.403264525259359,0.0876750504993781,0.682940241849782,0.244934831462028,0.00218164076970036,0.866666666666667
150,"B","input",0.316718970175531,0.0200844168093135,0.331008576728378,0.103469823820771,0.682792696095031,0.2448773086755,0.00198368149698849,0.75
150,"B","conditional",0.861771827844033,0.277555092480472,0.322082777589331,0.102374435853704,0.681213662256405,0.244110615441951,0,1
150,"B","decomposition",0.999923894360787,0.999931424905697,0.384665685320236,0.105377457924998,0.685212818341194,0.24604995315169,0.00427015559573041,0.816666666666667
151,"B","input",0.288795616009599,0.0208635111546725,0.368631273498188,0.0985897428605355,0.682481133351043,0.244711333922117,0.00509241589751265,0.566666666666667
151,"B","conditional",0.85140030394037,0.289868054330813,0.352063330786131,0.0966558149099707,0.680681246411676,0.243828800151886,0,1
151,"B","decomposition",0.999923894360787,0.96967953407956,0.418005492909207,0.098610311167671,0.685335409567831,0.246103979686468,0.000468520961886893,0.916666666666667
152,"B","input",0.304483502043976,0.0163832466384603,0.339263389437599,0.0757072502631289,0.669506985415129,0.238410303059767,0.00292556752025383,0.733333333333333
152,"B","conditional",0.831538084447048,0.264269931469233,0.329753159290776,0.075431650116266,0.668548578251806,0.23793997202886,0,1
152,"B","decomposition",0.999923894360787,0.963078511088153,0.386470799313881,0.0775159222481853,0.671665444824992,0.239406826871582,0.00456234727848502,0.816666666666667
153,"B","input",0.27302234920169,0.0206419647232946,0.317586816604703,0.0938578087000251,0.683333536458354,0.245125514806064,0.00441293365187359,0.7
153,"B","conditional",0.834350050963908,0.282398036773789,0.305154185815875,0.091992930818239,0.681878257775166,0.244419964333961,0,1
153,"B","decomposition",0.999923894360787,0.932242861447467,0.357418173223506,0.0974377145371172,0.685162926992442,0.245998638985862,0.00482875476869033,0.816666666666667
154,"B","input",0.30848788055353,0.0193936769950233,0.348648497392731,0.0999407651587245,0.680542554165764,0.243758386869003,0.00446547553406259,0.65
154,"B","conditional",0.845000895323652,0.259353456342755,0.336945319440786,0.0985565970163261,0.678991689758202,0.243007735608463,0,1
154,"B","decomposition",0.999923894360787,0.806104648213926,0.391037157611715,0.101857414755791,0.682849042500147,0.244867061648985,0.00316466232788232,0.85
155,"B","input",0.305488431024155,0.0200227162258245,0.331602348775158,0.0921048031502818,0.67540769389949,0.241264663159022,0.00161387702631893,0.8
155,"B","conditional",0.826855423554817,0.277702865607317,0.319332323407017,0.0902762452856733,0.673832592859949,0.240510727594054,0,1
155,"B","decomposition",0.999923894360787,0.98098243901571,0.378769354509934,0.0921624362795055,0.67704686521872,0.242033578084372,0.00692052734219266,0.816666666666667
156,"B","input",0.270970857790995,0.022236209944534,0.334327940528902,0.109703920803211,0.677577556724969,0.242425311161044,0.00331818434391991,0.683333333333333
156,"B","conditional",0.813658404228987,0.29235554007174,0.321435807425705,0.10627364472016,0.676079610213997,0.241701588377243,0,1
156,"B","decomposition",0.999923894360787,0.99992266993829,0.381712336523942,0.109960634044408,0.679507863416234,0.243363325160501,0.00247239652788108,0.8
157,"B","input",0.289185066860161,0.0196362494080717,0.341286462011416,0.0805710156399124,0.679125404004044,0.243036811548565,0.00296739721374655,0.716666666666667
157,"B","conditional",0.838095352765678,0.305302471764781,0.328113460203435,0.0799558698069355,0.67726625231792,0.242144715850038,0,1
157,"B","decomposition",0.999923894360787,0.906819589598767,0.385022725383198,0.0818268537575059,0.681648069054645,0.244219932377904,0.0108737370768653,0.75
158,"B","input",0.289489507593047,0.0184635233105027,0.319494856774333,0.0877774376536589,0.681981071300268,0.244472844006472,0.00349787536885795,0.733333333333333
158,"B","conditional",0.846608773044913,0.289826730952741,0.309209278855854,0.0868370455511781,0.680618174449167,0.243804849868996,0,1
158,"B","decomposition",0.999923894360787,0.999935503541742,0.372334630445961,0.0914973269743377,0.685468823196958,0.246189833347834,0.000344484707513633,0.933333333333333
159,"B","input",0.289564353855916,0.015582645656005,0.324250965686618,0.0960711001985236,0.674379670799812,0.240738056525189,0.00331624457942533,0.766666666666667
159,"B","conditional",0.831270639628174,0.2272446408436,0.313839923014968,0.095451060774416,0.672522938990628,0.239845769662045,0,1
159,"B","decomposition",0.999923894360787,0.695431078625186,0.357572935824325,0.097526983565879,0.675047292569065,0.241072216941332,0.00282084956323333,0.866666666666667
160,"B","input",0.312669196820819,0.0148802130033711,0.356147384794584,0.0864624504855969,0.676105010369068,0.241636772617938,0.00447204151937377,0.633333333333333
160,"B","conditional",0.837420087504973,0.241183203242077,0.341187969625185,0.0846538334424807,0.674332253450116,0.240768243538615,3.74406323500794e-06,0.966666666666667
160,"B","decomposition",0.999923894360787,0.829412307032998,0.402396013762733,0.086140723041258,0.678750783457247,0.242913161540877,0.00288337483166729,0.833333333333333
161,"B","input",0.297287640761628,0.0191677168040533,0.342947429841555,0.110493860317886,0.672379067723974,0.239843023269578,0.00229783209189546,0.7
161,"B","conditional",0.824514119438938,0.264844658849244,0.334342493499904,0.109716781355011,0.671279852588824,0.239305243449953,0,1
161,"B","decomposition",0.999923894360787,0.896631068628227,0.396300542128275,0.113555438061153,0.674845878260755,0.24100717726467,0.00265026151817301,0.816666666666667
162,"B","input",0.314873454725019,0.0214664247712795,0.340558288207692,0.0837262438118828,0.679631795566424,0.243385641825289,0.00213111898250074,0.816666666666667
162,"B","conditional",0.835628982356144,0.318497221749082,0.332133926232059,0.0836424488042566,0.678777260329091,0.24297692340257,1.68059552000388e-06,0.983333333333333
162,"B","decomposition",0.999923894360787,0.999940718272637,0.3886256113988,0.0864848691457596,0.682625497468741,0.244824228832832,0.0034690276056953,0.783333333333333
163,"B","input",0.30769947722015,0.0151188376949067,0.322631879208689,0.098841317218474,0.681693189229172,0.244314575390254,0.00259665799639292,0.766666666666667
163,"B","conditional",0.835864613363154,0.238287241604581,0.311240291755332,0.0981767699637949,0.67976902275499,0.243387482860368,0,1
163,"B","decomposition",0.999923894360787,0.865871354768289,0.366404293893503,0.102770248975142,0.683167111719592,0.245005360968324,0.00538234912222368,0.866666666666667
164,"B","input",0.280979332914902,0.020026835584359,0.340254412180984,0.0985330425603818,0.678293791659679,0.242705035273068,0.00411155857315591,0.716666666666667
164,"B","conditional",0.827315602115126,0.25626941537181,0.328359087931699,0.0976973125454533,0.676921721790129,0.242039834895677,2.54082935795541e-06,0.983333333333333
164,"B","decomposition",0.999923894360787,0.726732735140773,0.383836970246546,0.100028200706985,0.680566478476223,0.243807184517483,0.000533137796427588,0.916666666666667
165,"B","input",0.287714272879328,0.0215442337466546,0.324774370067843,0.106244764958826,0.679789215487537,0.243415098170126,0.00207443072883073,0.733333333333333
165,"B","conditional",0.835194062029268,0.280569433001937,0.314254624362891,0.104752675270477,0.678348828941935,0.24271203070577,0,1
165,"B","decomposition",0.999923894360787,0.827421772951758,0.360006323857768,0.109095260423107,0.680485480745775,0.24374639899304,0.00473175118302808,0.8
166,"B","input",0.310051905668871,0.0184889583335777,0.35612349716972,0.0904073748626767,0.682460876414653,0.244723219082361,0.00396357064468639,0.683333333333333
166,"B","conditional",0.837099137481724,0.264264881683056,0.346872133587391,0.0888382224630402,0.680827422356356,0.243923172930286,0,1
166,"B","decomposition",0.999923894360787,0.775288989730735,0.418479454990674,0.0920669732984844,0.686084747247489,0.246473847811417,0.0033108935891713,0.833333333333333
167,"B","input",0.29652245903319,0.0169429788025106,0.349713994353038,0.0858457786806004,0.676782493516918,0.241925592810544,0.00382844646182097,0.683333333333333
167,"B","conditional",0.84640639809588,0.272239218962512,0.337792055188366,0.0828134820169758,0.675285091902011,0.24123588062745,0,1
167,"B","decomposition",0.999923894360787,0.856279941743461,0.396146784149556,0.0846147703949726,0.67890800923853,0.242906856883469,0.0027332805556654,0.783333333333333
168,"B","input",0.294234039119696,0.0159417497279279,0.338288949723508,0.0971217780749681,0.670401004440321,0.238835987545645,0.00288218828360377,0.716666666666667
168,"B","conditional",0.835007566956709,0.244293426213478,0.32702742308604,0.0957717647205498,0.669375748845511,0.238341689140387,1.59542730922742e-07,0.983333333333333
168,"B","decomposition",0.999923894360787,0.848173862399674,0.389061960276044,0.0978581721675058,0.673274209454146,0.240248812544141,0.00214064411796203,0.866666666666667
169,"B","input",0.305336119055783,0.0164139828478259,0.345288999585954,0.0819732706299795,0.685349674798201,0.246135767831852,0.00446497621173486,0.7
169,"B","conditional",0.843574672159485,0.270385273035319,0.333223289386787,0.0793163108342882,0.68355964541041,0.245256451366353,0,1
169,"B","decomposition",0.999923894360787,0.840069171038219,0.394226369098378,0.0834387194170841,0.687180795549753,0.247011784748502,0.00519484478830988,0.866666666666667
170,"B","input",0.304358043572701,0.0156736561337761,0.327674218231936,0.0872302332144068,0.682571443354287,0.244751775538166,0.00384719914416568,0.783333333333333
170,"B","conditional",0.832880612346046,0.230087409678402,0.316366836412335,0.0874779251870203,0.680696366774956,0.243837988754805,0,1
170,"B","decomposition",0.999923894360787,0.821245189570549,0.376971573325993,0.0892233117578233,0.684865932195254,0.245843483629147,0.00512009612148347,0.85
171,"B","input",0.343588886759403,0.0187646661736042,0.384463765716002,0.0946828696640503,0.679943048337495,0.243450943393916,0.00382449436814105,0.7
171,"B","conditional",0.884250792745178,0.289087929210747,0.371165776136946,0.0943280222208098,0.677610803485818,0.242319214633106,0,1
171,"B","decomposition",0.999923894360787,0.952101522091247,0.448558113479659,0.0978292596644614,0.683374107621962,0.245094475472311,0.00920499719604888,0.783333333333333
172,"B","input",0.309709136941469,0.0209363395776967,0.340924848666321,0.0830071239543794,0.681649770143076,0.244305986604681,0.00298546184456101,0.716666666666667
172,"B","conditional",0.832704263170458,0.323684313160426,0.329453254609855,0.0815368730326094,0.680288182688115,0.243651528046356,0,1
172,"B","decomposition",0.999923894360787,0.999921003257967,0.37674108891047,0.0829652647359124,0.684137208191356,0.245510342929233,0.002537214199551,0.833333333333333
173,"B","input",0.28477397048604,0.0225014130362269,0.312934331148,0.0982867714117169,0.679482126062255,0.243246824660393,0.00202570501078674,0.816666666666667
173,"B","conditional",0.819888268779794,0.298261145931936,0.302649343212318,0.0965659553686957,0.67827092249133,0.242655651172501,0,1
173,"B","decomposition",0.999923894360787,0.946326965888991,0.341129592937587,0.100700976946378,0.681586419811947,0.244270602631341,0.000564282101751996,0.866666666666667
174,"B","input",0.282912042825687,0.0151277335496551,0.329976860448926,0.0820835692539302,0.680659275907497,0.243806892590302,0.00329469347448618,0.716666666666667
174,"B","conditional",0.81771156882785,0.259128436466003,0.320116520651081,0.0810832940637373,0.679251503438344,0.243126368565091,0,1
174,"B","decomposition",0.999923894360787,0.913867261962581,0.374678471942498,0.081671155934039,0.682781422007442,0.244838631182828,0.00275679300848164,0.816666666666667
175,"B","input",0.336304243693251,0.0191765264261321,0.382650690966581,0.0874887755147118,0.682447558463415,0.244635047609828,0.00238231896785284,0.733333333333333
175,"B","conditional",0.862218840860582,0.298599881375629,0.368402495535103,0.0858044354266303,0.68027624457394,0.24359223848154,0,1
175,"B","decomposition",0.999923894360787,0.999937633822209,0.432564562346272,0.0875028671674628,0.685250478299859,0.245993353277935,0.00370840897693748,0.816666666666667
176,"B","input",0.281438811437742,0.0176256206907253,0.32554534747704,0.0875392769267655,0.682963928948511,0.244958381910009,0.00361913531406983,0.7
176,"B","conditional",0.817309943444081,0.272673302507923,0.310307732367508,0.0862370035620103,0.680375817869854,0.24369008382192,0,1
176,"B","decomposition",0.999923894360787,0.960893533535941,0.36748119450583,0.0897643196356356,0.684079389985745,0.245505053868935,0.00537533617738824,0.766666666666667
177,"B","input",0.331607043942848,0.0202409649734265,0.382333603776268,0.10521901187051,0.679366709265219,0.243205319269391,0.00227917949401815,0.733333333333333
177,"B","conditional",0.847552519261917,0.262941991491058,0.37351768931598,0.104440955246749,0.677880625612408,0.242483536476783,0,1
177,"B","decomposition",0.999923894360787,0.922283312498044,0.44306341175595,0.106931808436227,0.683676834055267,0.245277693460372,0.00522049359698689,0.833333333333333
178,"B","input",0.260658044439598,0.0177847515743342,0.339274312881772,0.093134145770649,0.683417093390312,0.245151252674351,0.00754956386673845,0.483333333333333
178,"B","conditional",0.839516786399969,0.270200962641968,0.3228831503388,0.0915642076072368,0.680338179065918,0.243679262226246,0,1
178,"B","decomposition",0.999923894360787,0.879865796087565,0.38207451581706,0.0952841034145469,0.683937368945729,0.245405179028442,0.00313069570177958,0.883333333333333
179,"B","input",0.33436412549876,0.018551647335799,0.345381878924027,0.0983666720953155,0.685120915739318,0.245999894602462,0.00229543741179924,0.783333333333333
179,"B","conditional",0.858713602649717,0.280912551682995,0.33361571473536,0.0970371604911965,0.683057513035005,0.244990214509856,0,1
179,"B","decomposition",0.999923894360787,0.910297475517082,0.387964326108126,0.0993092462173591,0.686381437681368,0.246612562391375,0.0032618060890568,0.866666666666667
180,"B","input",0.27268734941192,0.0216955868545605,0.339267538363899,0.100233909250782,0.683935325295895,0.24543266058823,0.0026418742451568,0.683333333333333
180,"B","conditional",0.807476622169823,0.302027550633202,0.326977238381735,0.0984138361226717,0.682597911415655,0.244781594556135,2.3942346380118e-06,0.983333333333333
180,"B","decomposition",0.999923894360787,0.943852538307947,0.37957975830888,0.102415508402855,0.685784701479093,0.246329733108266,0.00178301805854425,0.783333333333333
181,"B","input",0.281969304678108,0.0165221976857509,0.315816090620335,0.096276705556238,0.676541064585715,0.241847503935752,0.00235682389717895,0.766666666666667
181,"B","conditional",0.806571438971832,0.252159255836665,0.306049430248899,0.0965137509778324,0.675477104010573,0.24131890222674,0,1
181,"B","decomposition",0.999923894360787,0.713719625855857,0.352032951502047,0.0979047487702367,0.678246202268168,0.242669633863144,0.00285106276649102,0.866666666666667
182,"B","input",0.313985399385252,0.0195709739982759,0.341024087198855,0.0964095439007321,0.67915246758133,0.24306929464179,0.00385408245673149,0.733333333333333
182,"B","conditional",0.867865041436788,0.28885475801479,0.330758988626093,0.0952867041884222,0.676927047825948,0.241987942670236,0,1
182,"B","decomposition",0.999923894360787,0.947945295038501,0.38350035135124,0.0997164700713929,0.68098822620027,0.24395648000108,0.00347375724125726,0.816666666666667
183,"B","input",0.306158092606998,0.0188688846731066,0.341330655599233,0.0970258946830452,0.681434264528384,0.244203201668688,0.0033697870298284,0.7
183,"B","conditional",0.884285018854948,0.27028287984175,0.330335852928578,0.0959591045449971,0.680670074776549,0.24382456139084,0,1
183,"B","decomposition",0.999923894360787,0.936139037609456,0.394700688698229,0.0982333962689162,0.683270358000447,0.245086276426421,0.00469950728695536,0.816666666666667
184,"B","input",0.317918743219856,0.0189916394251334,0.323021088843477,0.0926152442430776,0.67742344449218,0.242281621277462,0.00308439462566562,0.8
184,"B","conditional",0.844792996613533,0.288583252410885,0.310198366524909,0.0915360153938542,0.675073258314829,0.241134251554923,0,1
184,"B","decomposition",0.999923894360787,0.939734372360594,0.361407236824323,0.0943921651750957,0.679283533184026,0.243186111663191,0.0031834330573174,0.85
185,"B","input",0.305585392760593,0.0190947815478141,0.348305919710124,0.0870723158126228,0.679418338892435,0.243216717012552,0.00283490771561255,0.666666666666667
185,"B","conditional",0.825733698357378,0.295580636886168,0.338413446953367,0.0866972582414792,0.677694034039376,0.242382442505524,0,1
185,"B","decomposition",0.999923894360787,0.999920704431839,0.394112571980384,0.0890436611243919,0.681447779974111,0.244200875746641,0.00037704710375917,0.9
186,"B","input",0.295819850678779,0.0200569994060665,0.308051563398288,0.0983607838805437,0.67904726990477,0.243008679375091,0.000596172264031061,0.883333333333333
186,"B","conditional",0.830862560735076,0.279244174397259,0.298989959660716,0.0958472096367608,0.677724837611196,0.242357507934457,0,1
186,"B","decomposition",0.999923894360787,0.928954806682675,0.344570339169129,0.0971694584296998,0.679401077989363,0.243177443832253,0.000642149343833627,0.916666666666667
187,"B","input",0.34845291919169,0.0165376900933197,0.34869600956431,0.081706333158724,0.683663922119857,0.245281064371453,0.00201207120465038,0.816666666666667
187,"B","conditional",0.864754452129361,0.26978067497398,0.335248913347079,0.0814629675141909,0.681132583717891,0.244049534242527,0,1
187,"B","decomposition",0.999923894360787,0.850766919370166,0.391989578626576,0.0821060131118656,0.685995671399451,0.2463936185542,0.0103219071239637,0.766666666666667
188,"B","input",0.283829594741377,0.0210733758998901,0.347535507655911,0.0896287404526589,0.678905916975054,0.242955352221001,0.00492886027035725,0.65
188,"B","conditional",0.812751238756116,0.306522994665837,0.334570209676522,0.0888689465236629,0.677252800835124,0.242159235100601,0,1
188,"B","decomposition",0.999923894360787,0.851232777821036,0.380804311349882,0.0902869523465354,0.681093123266312,0.244012586957139,0.00190223207165544,0.866666666666667
189,"B","input",0.299619054623967,0.0187149508497202,0.34413534022967,0.0893235760082883,0.684666466837917,0.245817166528258,0.00214855247965756,0.75
189,"B","conditional",0.829681248241256,0.281607289191912,0.33026435034971,0.088403946227796,0.682491161394537,0.244746494186541,0,1
189,"B","decomposition",0.999923894360787,0.937967451023252,0.391564870419435,0.0917069485467569,0.686504785564662,0.246697878166668,0.00570065735369212,0.816666666666667
190,"B","input",0.292565748667499,0.0195650682090704,0.331181775630318,0.102434355168269,0.677313157349411,0.242222601655697,0.00239038863602362,0.766666666666667
190,"B","conditional",0.805985637894071,0.276552381071098,0.320619570399766,0.100885349097322,0.676723108758318,0.241931160724974,0,1
190,"B","decomposition",0.999923894360787,0.874604046070248,0.3738673671238,0.103157494254696,0.679218335076136,0.243158888567585,0.00212226140256589,0.883333333333333
191,"B","input",0.292482581484677,0.0181604836125183,0.366372545450532,0.0747922186786853,0.678943088206572,0.24295009174695,0.0067957315563005,0.55
191,"B","conditional",0.850503420627995,0.280623677351844,0.356856176902814,0.0737619231266523,0.67774562446911,0.242379286495057,0,1
191,"B","decomposition",0.999923894360787,0.95112387054039,0.426496551030697,0.0759646747842155,0.68271306528129,0.244726458016567,0.00604714615566829,0.75
192,"B","input",0.312062584526982,0.0168974701318701,0.369122275257377,0.0793330940605138,0.680675837061716,0.243811629845785,0.00401463881654046,0.716666666666667
192,"B","conditional",0.844103471483179,0.261662227129031,0.353644717176883,0.0778065373884367,0.678426277341865,0.242714251678905,0,1
192,"B","decomposition",0.999923894360787,0.867515970198572,0.426331267029414,0.0787894255014655,0.684707046322686,0.24576762059526,0.00768205920641866,0.7
193,"B","input",0.305622540260479,0.017832476828897,0.3108922394928,0.0917200457517883,0.679872391054863,0.243442763875265,0.0022741129045767,0.8
193,"B","conditional",0.846181868707144,0.271756368340132,0.299163840181187,0.0901597361085757,0.678588128800865,0.242817404524086,0,1
193,"B","decomposition",0.999923894360787,0.838254537102568,0.340490059067258,0.0926328165696923,0.681709905291564,0.244353724885645,0.000851678517029156,0.85
194,"B","input",0.292914255298779,0.0206251674999476,0.336657122254146,0.0946064876384679,0.683662496273379,0.245299586479208,0.00259611428204463,0.8
194,"B","conditional",0.835110844831426,0.287175795098682,0.32441620712841,0.0936303996265153,0.682331430694336,0.244641865885146,0,1
194,"B","decomposition",0.999923894360787,0.969010532255035,0.391539109811721,0.0959463209125111,0.684885781188703,0.245905233400817,0.00377618657384608,0.783333333333333
195,"B","input",0.298391337011621,0.0233028925515714,0.361637862997857,0.0922160076507157,0.683641725165502,0.245284816797612,0.00282119057375331,0.75
195,"B","conditional",0.80604509769058,0.320851057508085,0.350531536768141,0.0911127594538363,0.682114644632114,0.244539806282603,7.32664563285098e-06,0.983333333333333
195,"B","decomposition",0.999923894360787,0.936132137959114,0.400731805834428,0.0949789985682215,0.685412747357884,0.246166093185305,0.00172340925952778,0.916666666666667
196,"B","input",0.282396589094153,0.0155406827497739,0.321441760715839,0.0783058556253384,0.676517873343962,0.241878317016135,0.00319560063855112,0.716666666666667
196,"B","conditional",0.814650504098794,0.254454980938672,0.313111241691823,0.0770268426965714,0.675418518705379,0.241327847040388,0,1
196,"B","decomposition",0.999923894360787,0.728734098105278,0.352024659636796,0.0785291806173938,0.678379918280073,0.242757129643126,0.00111386167120408,0.883333333333333
197,"B","input",0.312040324843928,0.0191648392600629,0.367808630532407,0.0769558075714355,0.684408274445735,0.245658869669835,0.00267481722381232,0.733333333333333
197,"B","conditional",0.832023832988204,0.299052655502523,0.357574447205886,0.076083057429539,0.682393878637796,0.244661491653977,0,1
197,"B","decomposition",0.999923894360787,0.999915938669008,0.417288017306935,0.0777640994697672,0.687211531101782,0.247022599846538,0.00918759372387986,0.7
198,"B","input",0.31585827416156,0.0199317985089733,0.385605494669843,0.0884068184268918,0.678277761776323,0.242647254906793,0.00480563668123936,0.616666666666667
198,"B","conditional",0.831073108752193,0.295177372588672,0.37079289189017,0.0871257503156343,0.676310565800143,0.241686785475565,0,1
198,"B","decomposition",0.999923894360787,0.899663812970856,0.424800812141764,0.0896445915286756,0.680882517153635,0.243925554419002,0.00117706170248797,0.85
199,"B","input",0.319548078583076,0.0191424720118798,0.314954626769773,0.0885415591430487,0.68188290366407,0.244418928322632,0.00135810030911717,0.833333333333333
199,"B","conditional",0.840068112832085,0.300002787737783,0.307305841745007,0.0881471285997688,0.680664932997061,0.243836616154719,0,1
199,"B","decomposition",0.999923894360787,0.802510785993264,0.33900337921409,0.0900027343614594,0.683660247387187,0.245274200666075,0.00135663361108623,0.95
200,"B","input",0.291353706381061,0.0202076805360596,0.319301282361527,0.0711580200989656,0.675183942428856,0.241117093112622,0.00332864275573508,0.7
200,"B","conditional",0.837518042195922,0.330979931003253,0.310540047637727,0.0693443430804779,0.674117507909654,0.24059601973542,5.61951201823082e-06,0.983333333333333
200,"B","decomposition",0.999923894360787,0.999947469602255,0.363075630129742,0.0714464089371905,0.67796692669706,0.242458361522864,0.000672816758414998,0.85
1,"C","input",0.108957833069338,0.00606167600375195,0.166668643106712,0.029602672481046,0.674432241488115,0.240796845397422,0.000620895642825755,0.75
1,"C","conditional",0.288576350248886,0.0963219219444195,0.162047423020547,0.0291570300498636,0.674162303995945,0.240664694593624,6.01052837036496e-05,0.95
1,"C","decomposition",0.898183361560963,0.326837454780445,0.176607970230841,0.032614177179434,0.674376241874898,0.240765047007273,0.00529782311216723,0.4
2,"C","input",0.0976316889603497,0.0075567581941651,0.162749584821964,0.0400161273883103,0.672747831675166,0.239980516878001,0.00144208470432589,0.583333333333333
2,"C","conditional",0.26059645260702,0.0954655606578601,0.160058223838679,0.0394749689399303,0.672690134765263,0.239947526834014,0.000533591346804229,0.866666666666667
2,"C","decomposition",0.972633157294845,0.340993299788501,0.186907242234382,0.0415030367265671,0.673615250851546,0.240424742402641,0.00403698244802964,0.383333333333333
3,"C","input",0.0847351503888569,0.00477606806647585,0.139715150363006,0.0333401844778691,0.677274951347135,0.242164757357955,0.00100310825234828,0.666666666666667
3,"C","conditional",0.246007282697908,0.0728561489587343,0.137777232563244,0.0326617374402563,0.677030066293276,0.242048596255969,0.000274241814675163,0.95
3,"C","decomposition",0.881006257576514,0.232981059806596,0.157979798666868,0.0341049164170474,0.677476853770469,0.242266571946677,0.0036043386245992,0.516666666666667
4,"C","input",0.0933357682158881,0.00614028820894212,0.15660336061926,0.0374017752804294,0.676594729619021,0.241832251262885,0.00116749097008159,0.65
4,"C","conditional",0.235458872504646,0.0932922046090974,0.153870806347864,0.0369713086841895,0.676283832911972,0.24168065437398,0.00044999829813136,0.866666666666667
4,"C","decomposition",0.821951317751827,0.309692137904655,0.170523655165217,0.0417469722139361,0.676523387348342,0.241794817708318,0.00526015381331972,0.4
5,"C","input",0.0967070585320372,0.00566799192998179,0.159007534442896,0.0345289764794731,0.676845712544159,0.241926742047504,0.00126053552959501,0.683333333333333
5,"C","conditional",0.250927625757817,0.0866257760576961,0.156801158041166,0.0349144244067762,0.676602298221981,0.241812582816593,9.3297568259242e-05,0.933333333333333
5,"C","decomposition",0.908864320603736,0.344570236896214,0.163743629560078,0.0362928518526263,0.6765087028285,0.241768146447447,0.00542485687859123,0.433333333333333
6,"C","input",0.0939011413780172,0.00620853990797934,0.154811518003593,0.0363144469022073,0.676424879149905,0.24176443899385,0.00106389195167668,0.683333333333333
6,"C","conditional",0.252029777254928,0.0987875465753226,0.153963529871946,0.0355215929578126,0.676567219972773,0.241833317871789,0.000107788788694408,0.933333333333333
6,"C","decomposition",0.781015637745858,0.293386583164484,0.177830913651027,0.0361791442245779,0.67647355938341,0.241783899260476,0.00432006010666331,0.516666666666667
7,"C","input",0.0752544575456317,0.00676122739596799,0.134106671837976,0.0370475656576354,0.681178102184471,0.244065313245778,0.00133789331491463,0.683333333333333
7,"C","conditional",0.212658770973218,0.0941496764706762,0.132328750941444,0.0360589565161075,0.681087733870272,0.244023723440194,0,1
7,"C","decomposition",0.822826034050254,0.325600751423194,0.14994820631705,0.0378546386670886,0.680984094892707,0.243973355686588,0.00379430760406071,0.466666666666667
8,"C","input",0.0833111978907919,0.00525918809091309,0.147875381855956,0.032232762798158,0.676888560771529,0.241964598748569,0.00108318991230962,0.65
8,"C","conditional",0.230379862770357,0.079855246433477,0.145599660076761,0.031756563785267,0.676636799584734,0.241843105257493,0.000147616217469293,0.833333333333333
8,"C","decomposition",0.788724958730325,0.2460008563298,0.156893423659845,0.0357334096041357,0.676941035416457,0.241989475561655,0.00379678800601422,0.483333333333333
9,"C","input",0.0699566125422683,0.0050937710881311,0.13578414311526,0.0267051567227416,0.681009618131858,0.243992329097768,0.000791354198206527,0.633333333333333
9,"C","conditional",0.19700787841426,0.0792217870451646,0.133456604102796,0.0256885025978394,0.680929665015289,0.243954126106431,0.000224378328486978,0.883333333333333
9,"C","decomposition",0.830476966913812,0.317819927534354,0.152279531038079,0.0268992967899676,0.681306920357046,0.244131954911178,0.00387163906708267,0.333333333333333
10,"C","input",0.0952776663807981,0.00499420806147419,0.150851891383974,0.0546550915883286,0.677457103332827,0.242270394117849,0.000772028121723413,0.8
10,"C","conditional",0.227773094630094,0.0725453936702575,0.150786155546375,0.0550396054431846,0.677489920376323,0.242285626515131,9.52329241108708e-05,0.95
10,"C","decomposition",0.786802095979871,0.24599857476884,0.165220959241643,0.053942720132175,0.677494500628274,0.242277689451976,0.00516976072016085,0.4
11,"C","input",0.0841047081135235,0.00735374623657116,0.151877211130897,0.0408186133897438,0.676927548214525,0.242014124385253,0.00134565585682986,0.616666666666667
11,"C","conditional",0.218807382570754,0.102102419713984,0.149795414588865,0.039816948267642,0.676720787016967,0.241918143754558,0.000402155148504899,0.833333333333333
11,"C","decomposition",0.730055586038585,0.332685702160114,0.16181308300511,0.0396354911766635,0.676808960158879,0.241962199164966,0.00324303009677926,0.483333333333333
12,"C","input",0.0800058262789903,0.0040325054037299,0.152843628109716,0.0325010190116164,0.67661557178903,0.241860516629754,0.00140966105689361,0.566666666666667
12,"C","conditional",0.212884755470251,0.0646517019328242,0.150479207606593,0.0328503935657357,0.676380236126671,0.241750657200301,0.000341668314631374,0.85
12,"C","decomposition",0.772176143420326,0.244092408375288,0.166184404496483,0.0360683051240173,0.676561440629286,0.241841028275352,0.00453060707574927,0.333333333333333
13,"C","input",0.0975930297132579,0.0065945162062819,0.153534835641165,0.0404229474666936,0.674905181745326,0.241009395105054,0.000452102218749145,0.766666666666667
13,"C","conditional",0.246716358211214,0.0926585121777045,0.147244250357225,0.0402034868733486,0.674554249045394,0.24084013027722,3.14876337777955e-06,0.95
13,"C","decomposition",0.817895391993306,0.297388702765934,0.16150517192334,0.0424052957986946,0.674717676510392,0.240926313722502,0.00394935619951649,0.6
14,"C","input",0.0825192783378488,0.00679221310839515,0.122829864123069,0.0405360099910786,0.669757690954841,0.238470797056951,0.00181107252130657,0.683333333333333
14,"C","conditional",0.224362611726113,0.0953564533571605,0.12203110839947,0.039830291173777,0.669991930431824,0.238580859179137,0.00129064739434955,0.85
14,"C","decomposition",0.905747404393065,0.335565816794584,0.125392193547615,0.041703216547266,0.670095314098437,0.238643384051459,0.0058052375581213,0.4
15,"C","input",0.0984617737272123,0.00663021930014728,0.167346482226832,0.0348261358780374,0.680578009052058,0.243797634543968,0.00149132075725245,0.633333333333333
15,"C","conditional",0.267395674784982,0.0894896372885691,0.165806039219215,0.0346091473193471,0.680441209464446,0.243732363006502,0.000254961476516385,0.883333333333333
15,"C","decomposition",0.74961116667532,0.262390210351201,0.186116754473976,0.0352570277016879,0.681167283128509,0.244085264996089,0.00369134010668893,0.516666666666667
16,"C","input",0.0795135286360218,0.00678657270779724,0.146450285135464,0.0423657865456305,0.670316168751712,0.23877478754011,0.00142718319340987,0.65
16,"C","conditional",0.235327535529904,0.105632795700165,0.146420563192406,0.0418826385311062,0.670314632211942,0.238772767017991,0.000162923435756746,0.933333333333333
16,"C","decomposition",0.829987774829964,0.331890766552028,0.160675169761414,0.0448632027302369,0.67031782160314,0.238779876792664,0.00378637722563325,0.416666666666667
17,"C","input",0.100843720927863,0.00515311207843477,0.160514499034857,0.0345254405723393,0.676500296028984,0.241784097695436,0.00126279353760072,0.666666666666667
17,"C","conditional",0.267188132391273,0.073086960086817,0.158456754442915,0.0340560550473936,0.676397283924257,0.24173256533875,0.000621828857439575,0.883333333333333
17,"C","decomposition",0.906110282314406,0.246951953607344,0.178007938636101,0.0339070339621447,0.676872791201031,0.241962746569526,0.00630904501623144,0.383333333333333
18,"C","input",0.112207411267636,0.0058229824196314,0.184777300243622,0.0467366494940133,0.678132992565896,0.242560369989192,0.00118896305688766,0.65
18,"C","conditional",0.296451868734514,0.0809598818718049,0.181837218953643,0.0468682478793285,0.677913894848962,0.242461380249625,0.000136099462465656,0.95
18,"C","decomposition",0.842476119756198,0.221195403532523,0.194499181927214,0.0474828047257447,0.67809745645135,0.242549963765329,0.00576495094659986,0.35
19,"C","input",0.087061580657524,0.00792084860018493,0.141318328539001,0.0355339191806817,0.676229263808567,0.241659010978506,0.00155557349886899,0.55
19,"C","conditional",0.255536930631945,0.109983760815779,0.137354159592394,0.0350256628257517,0.676028304814548,0.241562819222283,0.000243205473531256,0.933333333333333
19,"C","decomposition",0.817877533051239,0.359508970370786,0.154407992094528,0.0379387971969439,0.676456938820316,0.241767197188793,0.00281448621006638,0.55
20,"C","input",0.088130809556096,0.00525170081283178,0.158225011853369,0.0408830592124101,0.677651465528415,0.242353847146367,0.00191523716293646,0.5
20,"C","conditional",0.240552120196362,0.0714952844732148,0.156130229198539,0.0402921569521872,0.677465973267009,0.242265532168964,0.000705409823177525,0.833333333333333
20,"C","decomposition",0.999921204087196,0.248045689692093,0.173263036716851,0.0405704002214451,0.678303041053929,0.242671030315013,0.00531105769928529,0.4
21,"C","input",0.108040090001822,0.00570020976094854,0.166583196903411,0.0380241935245635,0.6787573409479,0.242877636511112,0.000936630960574913,0.783333333333333
21,"C","conditional",0.277937510376363,0.08650602672167,0.163737447293859,0.0383184659503017,0.678744388341604,0.242872188002332,0.000328713970908373,0.966666666666667
21,"C","decomposition",0.807060121630367,0.25569037222578,0.180835299218196,0.0384144965768962,0.679087422005722,0.243041555494907,0.00539478110234948,0.516666666666667
22,"C","input",0.0930471658971341,0.00669717332208293,0.169169539132848,0.0399480084023083,0.681433770572129,0.24422237193592,0.00122624534144815,0.666666666666667
22,"C","conditional",0.239932989450023,0.105880881825907,0.165650048664414,0.0394115274223273,0.681446369724822,0.24423000349181,0.000675886722578363,0.85
22,"C","decomposition",0.843888578991356,0.343055879760707,0.179466655189234,0.0423941017386942,0.68178019109858,0.244393660587355,0.00449752320960853,0.516666666666667
23,"C","input",0.075602855225229,0.00555362677507273,0.127876988275575,0.0427571699124803,0.678393265934798,0.242733007686142,0.000651782897802134,0.7
23,"C","conditional",0.20309154199794,0.090072832146995,0.126251938333854,0.0413368143440441,0.67828065861094,0.242681062591356,0.000128821755808284,0.9
23,"C","decomposition",0.78479602458612,0.341179572772843,0.138454257032253,0.0420751551277733,0.678758249297257,0.242904736549994,0.00364932805542747,0.433333333333333
24,"C","input",0.0819397452224426,0.00529896692566828,0.124821187385424,0.0419098337044301,0.676556818617465,0.241836446717749,0.000725796162252749,0.616666666666667
24,"C","conditional",0.234240597158748,0.0835360484793406,0.12241769347199,0.041378343019694,0.676518219394817,0.241818877645123,3.93011482796135e-05,0.95
24,"C","decomposition",0.800340205981398,0.275630673483206,0.133206442202879,0.049062889477302,0.676457901410923,0.241787205710843,0.00417538679901202,0.466666666666667
25,"C","input",0.0918684069665906,0.00493030443248044,0.166410723619416,0.055837669408213,0.677064383787,0.242058494179565,0.00145658450738497,0.7
25,"C","conditional",0.250179915368452,0.0795001444790169,0.163682540794131,0.0552821115841723,0.677030657223091,0.242040185963763,0.000100235291740071,0.966666666666667
25,"C","decomposition",0.935880349587777,0.278911127503757,0.186714840532052,0.0581680139160785,0.677705835455413,0.242371252140606,0.00493456560066058,0.466666666666667
26,"C","input",0.0943925642942732,0.00793235860303185,0.161365470825174,0.0480681715527272,0.672716315284748,0.239936768020808,0.00144683346033354,0.583333333333333
26,"C","conditional",0.271919840719705,0.107555947284161,0.15785854354043,0.0465938719330611,0.672433390273446,0.239805443750198,0.000363095427849754,0.883333333333333
26,"C","decomposition",0.971282248196893,0.360233330073273,0.170065470048215,0.0522681843549398,0.672781652458326,0.239980918964926,0.00437362483661463,0.45
27,"C","input",0.0908722513795881,0.00660423197241228,0.158212579212555,0.0345623539024786,0.67571004575149,0.24140000648315,0.000964677825515214,0.6
27,"C","conditional",0.243530827593585,0.0901103736998025,0.157614894105758,0.0340611867802278,0.675722263110292,0.241404373921995,8.55556278392529e-05,0.916666666666667
27,"C","decomposition",0.813558054722107,0.32611157792461,0.179999218897674,0.0359668695683979,0.676221170625904,0.241650431490199,0.00325488204945808,0.383333333333333
28,"C","input",0.10287596859445,0.00661883421823757,0.175423325956423,0.0410169473105855,0.683784528543121,0.245379511281933,0.00142278178146264,0.716666666666667
28,"C","conditional",0.279107473761717,0.0957018675377182,0.172181780210722,0.0410542121316797,0.68354774123824,0.245263182441078,0.000283651611945957,0.916666666666667
28,"C","decomposition",0.847205879979292,0.277942260076369,0.185687185842688,0.0445601544859684,0.684218294548277,0.245577368609338,0.00394453817322846,0.533333333333333
29,"C","input",0.0815784692070495,0.00658402806820986,0.165225030577415,0.0469254902628182,0.678355535675961,0.242690215251266,0.00113884560160179,0.633333333333333
29,"C","conditional",0.225270410269365,0.112799769660777,0.161701948893334,0.0468939206243736,0.678260160490997,0.242646509448412,0.00029833015508735,0.883333333333333
29,"C","decomposition",0.827485717790222,0.397024211219722,0.179700058359667,0.0490055839065917,0.678407878107331,0.24272055428714,0.00483300482487202,0.316666666666667
30,"C","input",0.0941024226958215,0.00591872440991732,0.156950952334302,0.0338795193801855,0.672838044991905,0.239991387617021,0.00102761849621474,0.716666666666667
30,"C","conditional",0.244897083090656,0.0933421634257591,0.153009101495239,0.03337276412899,0.672702064888967,0.239928567960961,0.000269415231605131,0.95
30,"C","decomposition",0.858541302604901,0.318821410309754,0.164907665520192,0.0357954054242997,0.673056794571941,0.240091475434271,0.00567186472026732,0.466666666666667
31,"C","input",0.0995694148333627,0.00690094077407637,0.162332444070926,0.0404319072041563,0.676407821462407,0.241747288427231,0.000658000830629565,0.75
31,"C","conditional",0.270832546508272,0.104934270896966,0.160313388061245,0.0395034172716652,0.676516039561783,0.241802668688633,0.000116904352301538,0.933333333333333
31,"C","decomposition",0.835255656164736,0.292562895560125,0.172145492398416,0.0398639807591685,0.676729862501494,0.241900420253143,0.00321450773214356,0.516666666666667
32,"C","input",0.0892934172674804,0.00520667254797664,0.141424185366992,0.0286862515295167,0.679075552092006,0.243072961402398,0.000668550584853602,0.65
32,"C","conditional",0.248320301318626,0.0822694002003521,0.141523593638619,0.0280593747683741,0.679042525594314,0.243051612230898,0.000182504011654211,0.883333333333333
32,"C","decomposition",0.928839475653354,0.291573186155498,0.15320990728199,0.0300048084078779,0.679404731676929,0.24323465400823,0.0043071026399151,0.383333333333333
33,"C","input",0.105355467378902,0.00784898244955821,0.183938306143624,0.039915416287764,0.67623720236479,0.241664935580731,0.0025471587305452,0.6
33,"C","conditional",0.31625745116071,0.128404477251187,0.180856186645001,0.0397996137895273,0.676253600282621,0.241671677156486,0.000116083267291975,0.933333333333333
33,"C","decomposition",0.828959900518573,0.325500293159095,0.200692918669098,0.0410436033088103,0.676685887679915,0.241890737815668,0.0057081311489894,0.383333333333333
34,"C","input",0.0867269869757221,0.00539183505027675,0.137995829813023,0.0313952961256049,0.680722247530317,0.243855313458103,0.000917545104782739,0.65
34,"C","conditional",0.244124901393986,0.0861533634247314,0.135936895019484,0.0304430662749174,0.680627692566926,0.243808994374795,0.000143439511120046,0.916666666666667
34,"C","decomposition",0.804104371767161,0.275227740132795,0.150163670095378,0.0301927987660813,0.681028410696874,0.24400470350394,0.00283848250577015,0.466666666666667
35,"C","input",0.0876239017110658,0.00423680572550665,0.153941548294291,0.0283752989961714,0.679431920047401,0.243215503124055,0.00160243406701247,0.533333333333333
35,"C","conditional",0.232727023780347,0.0666794359611088,0.152419439088686,0.0277671741173116,0.67940755879527,0.243204737708861,0.000911024823289782,0.766666666666667
35,"C","decomposition",0.966093477459032,0.241249583576444,0.16570405022401,0.0287882558530163,0.679817368325589,0.243405793520561,0.00643548851889815,0.283333333333333
36,"C","input",0.0769418127380937,0.00609105949651877,0.14586645536617,0.0298028660495675,0.677567293757734,0.242298682724828,0.00152021415468357,0.55
36,"C","conditional",0.227441565368446,0.0900817409915802,0.144297552522489,0.0296425173562099,0.677511503297027,0.242267970838436,0.000271074377139297,0.95
36,"C","decomposition",0.822670795811328,0.332684356462367,0.16461703572024,0.0306924551997442,0.677649578378755,0.242333973880727,0.00362587969692204,0.483333333333333
37,"C","input",0.0966356614699221,0.00662325308724075,0.143499659088133,0.0414553853639289,0.679865933545913,0.243423791757636,0.00111189588646919,0.683333333333333
37,"C","conditional",0.283653964556105,0.0988905384876005,0.142723837933956,0.0408755871663012,0.679871356827995,0.243426755839395,0.000382672631877664,0.916666666666667
37,"C","decomposition",0.999938669696382,0.345519248332373,0.153972109586314,0.0415388937103847,0.67958642321175,0.243282549919199,0.00522560082803986,0.4
38,"C","input",0.100183664367359,0.0060881409170621,0.171378045490698,0.0374929737193894,0.670890935689158,0.239091566358552,0.00139147962755182,0.683333333333333
38,"C","conditional",0.250606281689882,0.0948373323087817,0.168203628558311,0.0368782078418729,0.671004534721313,0.239132250004279,0.000557979574826421,0.883333333333333
38,"C","decomposition",0.776673557138458,0.30047386405362,0.186892155416527,0.0365444144213091,0.671556009853325,0.239403363515688,0.00587678207665741,0.316666666666667
39,"C","input",0.099371488278076,0.00702186589047603,0.172222340012862,0.0379497158460324,0.676079319817381,0.24160804392324,0.000818739234796471,0.666666666666667
39,"C","conditional",0.270462677204542,0.106661235274276,0.169173396776546,0.0371359712823126,0.676017997884125,0.241580545016555,0.000132569340091436,0.85
39,"C","decomposition",0.823952990129778,0.344366271817647,0.18653010531624,0.039445205118546,0.676196890219927,0.241656461833547,0.00224449590355353,0.533333333333333
40,"C","input",0.100870279167538,0.00601193491655789,0.15788477373629,0.0372785306673115,0.678522573179404,0.242794349726838,0.00239009787563504,0.5
40,"C","conditional",0.306238812521418,0.0977551725574229,0.154939669475952,0.0372059597815875,0.678582709556005,0.242823292306233,0.00018887830166233,0.9
40,"C","decomposition",0.84797929089588,0.268768191048394,0.172128387253212,0.0388833113684654,0.678975754396062,0.243022819363528,0.00496668758562783,0.433333333333333
41,"C","input",0.0874911411660029,0.00642677776997476,0.153214767109956,0.0437362999914468,0.680067268641978,0.24356009907973,0.000506832343622193,0.716666666666667
41,"C","conditional",0.233327973087358,0.0946762321350334,0.151721200382625,0.0430751916562799,0.6801651399476,0.243614532647003,0.000205190623839098,0.816666666666667
41,"C","decomposition",0.856303270348003,0.322332515516174,0.164545506385374,0.047728603216911,0.680304718223096,0.243681378140962,0.00397454501634543,0.416666666666667
42,"C","input",0.0783977496800731,0.00538314538574661,0.142406844000482,0.0370285033565131,0.676603733098351,0.241847089151869,0.00180176640018951,0.65
42,"C","conditional",0.233768696378871,0.0829857484729016,0.140437391811644,0.0367900225033986,0.676481951226641,0.241787548510619,0.000299722305009184,0.883333333333333
42,"C","decomposition",0.839962664697818,0.278504876631394,0.159785871073106,0.0388147679880787,0.676796975243256,0.241942683093072,0.0048816917308515,0.35
43,"C","input",0.0920834143353371,0.0059160226370893,0.177164308375312,0.0334253447373349,0.678023739594613,0.242556655956212,0.00115453845879425,0.666666666666667
43,"C","conditional",0.2523106538496,0.092149740020966,0.173578564079509,0.0331388163980207,0.67802227059792,0.242554771757622,0.000392027883287816,0.916666666666667
43,"C","decomposition",0.912909354093715,0.324896071594785,0.191101400491881,0.0337248546290489,0.67849864186862,0.242793025021932,0.00479240191590998,0.383333333333333
44,"C","input",0.0837151189191162,0.00499420806147419,0.146301340663438,0.0386295173986011,0.686842909495914,0.246864033497676,0.000944958984784532,0.6
44,"C","conditional",0.24020185980068,0.0785984105297258,0.143406635332068,0.0385787723311103,0.686506484596444,0.246699876996669,0.00013315947053319,0.916666666666667
44,"C","decomposition",0.784686308447886,0.249000023193546,0.153968365337494,0.041925178718367,0.686870642262316,0.246876185637448,0.003750906364291,0.35
45,"C","input",0.0787590541635144,0.00590760377833564,0.116557001268843,0.0390955821504146,0.674068706694639,0.240597714172054,0.000553089842503972,0.766666666666667
45,"C","conditional",0.219068264252003,0.0796838760318654,0.117531304501513,0.0388981726055225,0.674136428902766,0.240627842669247,0,1
45,"C","decomposition",0.789359471630225,0.294983602026079,0.129488053381139,0.0428987454668991,0.674285067901745,0.240703177287517,0.00484956168771462,0.433333333333333
46,"C","input",0.0857989739305382,0.00580872846049118,0.155023314278961,0.0424484244685732,0.678256000682968,0.242676875879234,0.0012074139402241,0.666666666666667
46,"C","conditional",0.2484879562727,0.079499311964672,0.152255912515221,0.0416059871464272,0.678011482642119,0.242557476876375,0.000219666495438841,0.95
46,"C","decomposition",0.822514640959826,0.255137134719044,0.169482149621608,0.0435950739041406,0.67835535665668,0.242724443814331,0.00337757323648882,0.416666666666667
47,"C","input",0.0999507638573816,0.00511428428712688,0.149580830378131,0.0329364726079182,0.672881872638064,0.240048461905208,0.0013972778915167,0.733333333333333
47,"C","conditional",0.261127353537715,0.0737761705597243,0.147836198453139,0.0328214737119222,0.672607932287482,0.239914560030457,0.00021016197307241,0.966666666666667
47,"C","decomposition",0.903867221786423,0.269565061888781,0.159943530294108,0.0349057973705462,0.673374956415238,0.240292183664011,0.00589760076739374,0.366666666666667
48,"C","input",0.0953908778624027,0.00559080898881816,0.140570614866066,0.0368221899001566,0.680991684521698,0.243970089748855,0.000829055830203562,0.75
48,"C","conditional",0.260801618270475,0.0821531931888381,0.137122159478693,0.035923834342602,0.681021612463683,0.243982756930856,1.56723755588043e-05,0.983333333333333
48,"C","decomposition",0.889860654733514,0.282693214812621,0.153781698934344,0.0350192941509756,0.681523123558669,0.244224186936344,0.00351694550214054,0.466666666666667
49,"C","input",0.0964030638489344,0.00578646956491439,0.189283427493795,0.0344861777826064,0.68020024496522,0.243588037647758,0.00124749926439848,0.6
49,"C","conditional",0.248728953929206,0.0921629101874714,0.186245894031344,0.0345580315151501,0.680023808066927,0.243505439000174,0.000284112825155379,0.9
49,"C","decomposition",0.720896487566294,0.319374917992301,0.201281935994695,0.0391703900386725,0.680500900019556,0.243738100634883,0.00502808372114198,0.366666666666667
50,"C","input",0.0886051187522039,0.00425426501284986,0.129128734413799,0.0394764153257014,0.671061061750004,0.239245076817809,0.0014393209252665,0.766666666666667
50,"C","conditional",0.244463812946366,0.0707140369669471,0.129177449344155,0.0385663006392715,0.671019898362437,0.23922504550015,0.000104605137977614,0.966666666666667
50,"C","decomposition",0.819345592812941,0.219773346260958,0.138867552403137,0.0390612276218983,0.671076041046806,0.239249206689681,0.00587104464332414,0.4
51,"C","input",0.0926132758311726,0.00646646599596405,0.142876704082642,0.043357478417211,0.675520618538885,0.241330499085174,0.00170286078505522,0.55
51,"C","conditional",0.27833585574489,0.0940862296260458,0.142333040846401,0.0430242917527266,0.67538490963572,0.241264557893128,1.66935880649634e-05,0.983333333333333
51,"C","decomposition",0.752298032936464,0.265445435277578,0.155105928745042,0.0466804083428432,0.675564317061944,0.241348192600667,0.00311460832228537,0.466666666666667
52,"C","input",0.0869210010041405,0.00630996560668585,0.138978533176686,0.0278588728830104,0.679642863434976,0.243324936246458,0.00101168146765301,0.683333333333333
52,"C","conditional",0.237900706189221,0.0973968669293928,0.136619078019085,0.0274994155030732,0.679557713700864,0.243285601407653,0.000241860402469646,0.933333333333333
52,"C","decomposition",0.820741238916762,0.356558910648023,0.157733339848354,0.0280563326505396,0.679318281510943,0.243172337034632,0.00412849296620387,0.4
53,"C","input",0.0982346249106368,0.00614614680395109,0.150715093335322,0.0388832280835794,0.675922424080891,0.241496025128749,0.000742295190144613,0.75
53,"C","conditional",0.249796675338204,0.084771842093961,0.148371875942624,0.0389964605511957,0.675731488180784,0.241406998368374,0.000172916244958303,0.916666666666667
53,"C","decomposition",0.783308058024427,0.260971426115489,0.16598355960836,0.0428457635394298,0.676010578279916,0.241545096656848,0.0044539138533639,0.533333333333333
54,"C","input",0.0747294252492218,0.00516811338308311,0.128383807695815,0.0272602399508624,0.680344087788161,0.243654332722777,0.00167753417847901,0.566666666666667
54,"C","conditional",0.213259361367846,0.0733980624717066,0.125730266147875,0.0270584637150045,0.680099465169187,0.243538989300983,0.000304574603808983,0.9
54,"C","decomposition",0.721455963407886,0.256122073077288,0.138387487126448,0.0293214309683156,0.680426261364658,0.243689849866335,0.00330165847095657,0.533333333333333
55,"C","input",0.0958778592420338,0.00643143940030834,0.157095379890536,0.0408931699146485,0.67499579954923,0.241042348868714,0.000732215738620402,0.75
55,"C","conditional",0.255252474484516,0.0926131640718318,0.15477066703453,0.0402140719162154,0.674823859391006,0.240962878230189,6.1330362640577e-05,0.95
55,"C","decomposition",0.777082156179494,0.317770803813003,0.171200675067025,0.0437628276974599,0.674842168775747,0.240975184811916,0.00255267926499846,0.55
56,"C","input",0.0903791956522281,0.00459415486070335,0.163514879282994,0.0391288670433053,0.680742458655439,0.243897865664893,0.000774460031969723,0.666666666666667
56,"C","conditional",0.237104021776201,0.0737616064452938,0.160671862301265,0.0386525127786059,0.68060074412888,0.243831072453378,0.00015902220650191,0.916666666666667
56,"C","decomposition",0.73755257863413,0.229322981732506,0.176591541625884,0.0402674124755859,0.680719805031932,0.243886353189558,0.00336543463492192,0.483333333333333
57,"C","input",0.0777284569637372,0.00724548109474527,0.153262556702961,0.0364669642969175,0.677723758726211,0.242373218116629,0.00160695974573636,0.533333333333333
57,"C","conditional",0.221559268935832,0.105302918077391,0.151931401118638,0.036044343385761,0.677759352891546,0.242397861103247,5.81034323603346e-05,0.883333333333333
57,"C","decomposition",0.842240170809606,0.342967691505384,0.163845825111677,0.0377056099569707,0.677922250956035,0.242478600915218,0.00312683501684132,0.533333333333333
58,"C","input",0.0913282834007644,0.00470097060384699,0.150823544409008,0.0330998509354721,0.676040987143102,0.241548524575384,0.00132668614474878,0.583333333333333
58,"C","conditional",0.265258569642023,0.0761812175949937,0.148548677956495,0.0323216913802201,0.675892101453457,0.24147705778684,0.000304305261453183,0.866666666666667
58,"C","decomposition",0.880771966702094,0.2722053466051,0.159998406756304,0.033488848840231,0.676550877010594,0.241797508407321,0.00457641833126189,0.366666666666667
59,"C","input",0.0799284116598998,0.00663555162599073,0.135518946000696,0.0431096349081462,0.6678801979613,0.2376238699902,0.00146279892405489,0.583333333333333
59,"C","conditional",0.219042382234086,0.0939552407595814,0.135217220303755,0.0428815625423354,0.667852949927095,0.237606793986423,0.000434137844858908,0.833333333333333
59,"C","decomposition",0.918988436612988,0.338944954795898,0.151446262025912,0.0448122673999912,0.667769236124492,0.237574932343732,0.00518164538745735,0.35
60,"C","input",0.0841208155442607,0.00565807971301171,0.148989140269141,0.0313304806244043,0.685353747364475,0.24613138122794,0.000750478890536395,0.666666666666667
60,"C","conditional",0.233191306556644,0.0846295662941124,0.145463581539593,0.0312654627098807,0.685168965084025,0.24604122629874,7.17724021266815e-05,0.85
60,"C","decomposition",0.797360660197053,0.311662473945462,0.165220249072567,0.034410322357864,0.685326362236517,0.246116647034715,0.00329285155887402,0.516666666666667
61,"C","input",0.08529466701903,0.00526977662599236,0.167369006778794,0.0313557685476737,0.684510206771542,0.245727586830797,0.00101623638536522,0.7
61,"C","conditional",0.216810433103749,0.0785205206455483,0.165914030159002,0.0312735837406306,0.684624113536778,0.24578309439182,0.000345703520360407,0.9
61,"C","decomposition",0.705306362383902,0.261871063001161,0.18748719539047,0.0335131680577943,0.684693455902744,0.245819161523292,0.00447592684228473,0.416666666666667
62,"C","input",0.100157405888474,0.00614599585116539,0.166696814324012,0.0390385800808969,0.676607674631593,0.241859820557918,0.000877921358977028,0.716666666666667
62,"C","conditional",0.265023766036375,0.0893647060536615,0.164221451177569,0.0387178496606771,0.676428108383229,0.241776300057239,0.000289845438529134,0.883333333333333
62,"C","decomposition",0.84488065397925,0.322121299431224,0.172105046596652,0.0393194633094536,0.676690849055812,0.241903907429942,0.004379954766621,0.5
63,"C","input",0.0787017765568898,0.00530512325222744,0.136016708311184,0.032305354108492,0.679886425080684,0.243447634123717,0.00128977568316001,0.65
63,"C","conditional",0.224415131487821,0.0783778057418585,0.133450961935851,0.0320088861209665,0.679781420785493,0.243393819202232,0.000110082288219871,0.933333333333333
63,"C","decomposition",0.821493877701052,0.290904940519793,0.147866302678641,0.0348608346947207,0.680278204855944,0.243628557573221,0.00400990001870126,0.483333333333333
64,"C","input",0.0733808650550271,0.00463488138949106,0.139509677144142,0.0321976958560612,0.678972980297446,0.242998948489488,0.0015704473789966,0.5
64,"C","conditional",0.212247029098846,0.0674821805506505,0.135886721974112,0.031846882895432,0.678699313440492,0.24286823739436,0.000104970204543194,0.916666666666667
64,"C","decomposition",0.833356856277812,0.275270158020971,0.147946267358048,0.0348956268505753,0.678827725827762,0.242931045918597,0.00434433112019205,0.433333333333333
65,"C","input",0.0927249670208892,0.00450002651175277,0.167938486827142,0.0313383153199813,0.678018105208544,0.242528890317835,0.000789101049644731,0.683333333333333
65,"C","conditional",0.248646913679964,0.0739116797843463,0.164310724316207,0.0309600593156561,0.677631847356399,0.242349296750937,7.9366086501817e-05,0.916666666666667
65,"C","decomposition",0.796807099304011,0.244183624696598,0.187868723884031,0.0333164403116256,0.677902365652692,0.24247509612691,0.00396817365188671,0.516666666666667
66,"C","input",0.09048972094491,0.00605340240595471,0.147912654155434,0.0409291942920422,0.672867789333639,0.240043805249281,0.00157998242875118,0.6
66,"C","conditional",0.257334224544971,0.0902554941265203,0.147446330559683,0.0403025247179719,0.672783477504358,0.240007447933615,0.000287295956783094,0.883333333333333
66,"C","decomposition",0.814537187592583,0.248575787300362,0.166210684112309,0.0452958957800214,0.673391845999541,0.24030017621792,0.00371745489409917,0.466666666666667
67,"C","input",0.0981410758761809,0.00625953806339159,0.167241636857522,0.0377073240105512,0.674002654457442,0.240604675942725,0.00187152656455935,0.533333333333333
67,"C","conditional",0.25998789368649,0.0966552857207956,0.163115159015754,0.0369087557873104,0.674169372047291,0.240686222926171,0.000374988744127814,0.9
67,"C","decomposition",0.892876875335393,0.308436083829888,0.178737390407121,0.0369697306508229,0.67429759120027,0.24077261095281,0.00685070862672401,0.316666666666667
68,"C","input",0.0872338567736653,0.00783905115624743,0.136548808956996,0.0419255890739823,0.681044981403621,0.24399959233438,0.000511640827006285,0.816666666666667
68,"C","conditional",0.269282263447983,0.120894603955752,0.133790197532769,0.0418161159587147,0.68101872232207,0.243985000447466,1.15577559994621e-06,0.983333333333333
68,"C","decomposition",0.746601069206445,0.350797374397173,0.145220324412507,0.0434075800114272,0.681107187509946,0.244028634782894,0.00298384749196276,0.516666666666667
69,"C","input",0.0986403822365987,0.00602759330492029,0.16664335659832,0.0369202478002464,0.682273854276391,0.24459972999928,0.00123175105075927,0.7
69,"C","conditional",0.279330525692934,0.0941064293506412,0.163180870792222,0.0366155946720908,0.682508980301669,0.244715489741976,1.22557225817841e-05,0.983333333333333
69,"C","decomposition",0.825928259719126,0.29417206281661,0.180699196997544,0.0402353350963809,0.683013687012114,0.244964340776478,0.00514211069053009,0.466666666666667
70,"C","input",0.0935874158951727,0.00672192692041068,0.147293898500083,0.0368820387557912,0.68304179547548,0.244984074235796,0.000789630623872145,0.683333333333333
70,"C","conditional",0.263691948881949,0.0979809054494526,0.144434405625398,0.0360975448400754,0.682701271985062,0.244817801284709,0.000164535939656664,0.9
70,"C","decomposition",0.835641226592089,0.322790190316765,0.155699831670823,0.0395459013657156,0.682941609747304,0.244936869448562,0.00343788565775125,0.4
71,"C","input",0.0864376223800531,0.00663104664652256,0.154374012758177,0.0343538562434294,0.679474006089718,0.243246494900308,0.00166993169960225,0.566666666666667
71,"C","conditional",0.23984983795273,0.100086437892679,0.153260216442864,0.033992407097811,0.679473043256003,0.243257780726477,0.000275791169392112,0.866666666666667
71,"C","decomposition",0.772973482158285,0.331154885796748,0.167423402474623,0.0338745176724332,0.679793141551848,0.243409944889762,0.00461400104028888,0.416666666666667
72,"C","input",0.0772493194763885,0.00669467889020852,0.150523368880389,0.038820392771629,0.674708918101035,0.240914333008847,0.00131796630673254,0.683333333333333
72,"C","conditional",0.212305243106833,0.0897880693180675,0.148523438620176,0.0380544395750907,0.674693907120668,0.240908660676341,0.00056302419998895,0.866666666666667
72,"C","decomposition",0.853719331071483,0.343786955375527,0.164996882421743,0.0403814252522559,0.674625828518641,0.240870739221575,0.00432158189556423,0.5
73,"C","input",0.0935598728797312,0.00598813000094638,0.165264784110648,0.041775923674097,0.679653356141231,0.243337193525984,0.00129282949601218,0.633333333333333
73,"C","conditional",0.251450145981717,0.0844315055059743,0.164329761054935,0.041699051913711,0.679658570781365,0.243338267063278,0.000221887801945593,0.933333333333333
73,"C","decomposition",0.785743315238929,0.271744952572376,0.18196385350539,0.0464693112581447,0.679624676462417,0.243319222300615,0.00408187823273175,0.466666666666667
74,"C","input",0.094342694037594,0.00518163609569486,0.137807680654791,0.0334218869076888,0.676764975781155,0.241922479201169,0.000260958708857448,0.833333333333333
74,"C","conditional",0.244134624478217,0.073317953808628,0.136075002638366,0.0331376777130501,0.676757329366694,0.241917628401449,3.40534107872945e-05,0.933333333333333
74,"C","decomposition",0.856172391442364,0.259486560902341,0.153735450752088,0.0351444447433935,0.677255804847128,0.242159803289496,0.00484955386163709,0.35
75,"C","input",0.0763093525739268,0.0063882743113484,0.134469595272419,0.0332035823341129,0.676787625168733,0.241930609461947,0.000826322051396588,0.6
75,"C","conditional",0.250255384871198,0.0986904585588502,0.131263688089608,0.0326314025458424,0.676694231153719,0.24188979968771,9.22390243842941e-05,0.916666666666667
75,"C","decomposition",0.905222624094989,0.350839891725817,0.142854951406643,0.0324278893970786,0.676772898689068,0.241928053772761,0.00245530412704294,0.666666666666667
76,"C","input",0.0833386227430304,0.00499420806147419,0.147659476245435,0.0314991393353167,0.676120309802253,0.241593315255402,0.00145647085755804,0.666666666666667
76,"C","conditional",0.218298034165069,0.0780517294648974,0.147203284785253,0.0313939698135921,0.676164100490995,0.24161535235168,0.000747778646773406,0.8
76,"C","decomposition",0.960874081045652,0.282543971304602,0.160987638382658,0.0319281312102922,0.676332236552557,0.241698229051841,0.00702872285909511,0.283333333333333
77,"C","input",0.0820127313743515,0.00335388624254647,0.140488092115119,0.0232146189041216,0.684353960678293,0.245638162267052,0.00153831213585886,0.65
77,"C","conditional",0.224522946148347,0.0583135970466717,0.13875929797559,0.023149082085669,0.684301283399728,0.245613447706167,0.000596417965558408,0.866666666666667
77,"C","decomposition",0.773266002575436,0.210692032475363,0.151029753344218,0.0245328678162205,0.684400206121239,0.24565938069473,0.00422234133935301,0.383333333333333
78,"C","input",0.0950526943764546,0.00578492072775055,0.149816050401996,0.0433917284436627,0.679084098544923,0.243043281391023,0.000855332428726779,0.783333333333333
78,"C","conditional",0.250771345490769,0.0799189122198748,0.150295157328363,0.0423018499100765,0.679199897264712,0.243099659732435,0.000398599280709145,0.9
78,"C","decomposition",0.909207225188217,0.253498768602832,0.159003831561874,0.043227273863737,0.678761172221864,0.242889991512534,0.00406353686703756,0.466666666666667
79,"C","input",0.0860514353887965,0.00741818091368163,0.142791760665151,0.0358907840038385,0.675015571404008,0.241076534653468,0.00148951822044511,0.583333333333333
79,"C","conditional",0.243576425246208,0.105498539323021,0.141568148097949,0.0352928945560111,0.674901088542255,0.241018948383069,0.00024151459795399,0.9
79,"C","decomposition",0.770991969225467,0.36561127806382,0.154097753963852,0.0374925944665539,0.675140370997116,0.241133793488245,0.00525847784427534,0.55
80,"C","input",0.0875858394795047,0.00651234064230102,0.159057121392938,0.0396191198243789,0.679526232027819,0.243284845721423,0.00145413340796592,0.55
80,"C","conditional",0.26134658762626,0.0966382273666858,0.155489465580571,0.0389563027408606,0.679448081086919,0.243248093975173,6.06263621981897e-05,0.95
80,"C","decomposition",0.83135874775338,0.285968569137196,0.166311645631811,0.0393280131294666,0.679475679931829,0.2432600726712,0.00513023189158921,0.45
81,"C","input",0.0806857636368688,0.00602330327568514,0.129305646927678,0.0316787279374576,0.661067902203885,0.234265464822515,0.00147869926650518,0.516666666666667
81,"C","conditional",0.235207429586422,0.0946467023153956,0.128427417834767,0.0314272493135045,0.661327666910581,0.234382301317133,0.000360522469007691,0.85
81,"C","decomposition",0.843980498266586,0.34146901744159,0.143660248810693,0.0351134968149055,0.661636127450024,0.234534575930685,0.00379949047346598,0.316666666666667
82,"C","input",0.0869107712615869,0.0042510526301615,0.152550145164194,0.0264030649974913,0.675125260163967,0.241120267198069,0.00120041774916968,0.6
82,"C","conditional",0.232761116157486,0.0678909371938584,0.150685983147973,0.0264405586450838,0.674959476380739,0.241041808722993,0.000104301131452585,0.916666666666667
82,"C","decomposition",0.805002771504081,0.24769897553264,0.168942478874894,0.0298493024965843,0.675250947378104,0.24117574972451,0.00559193118074078,0.383333333333333
83,"C","input",0.0977146093897442,0.00478936331257216,0.170533907000779,0.0342179319862498,0.678462112576514,0.242771784422004,0.000972145622596082,0.566666666666667
83,"C","conditional",0.256032403304146,0.0739492336158107,0.168289637808163,0.0333798725805569,0.678556665767679,0.242818810452328,0.000381495331691676,0.833333333333333
83,"C","decomposition",0.836897755466969,0.250085692456657,0.179091068129477,0.0355921389309379,0.678767546753597,0.242920746202344,0.00407018889077037,0.4
84,"C","input",0.104877448252217,0.00441114982526568,0.162162153347234,0.0399012439503215,0.670462081278674,0.238909125428418,0.00106070415793477,0.6
84,"C","conditional",0.297818607811401,0.0618680833065153,0.161014061689872,0.0395146300115901,0.670476258360427,0.238917833806564,7.57454987708286e-05,0.883333333333333
84,"C","decomposition",0.961754783994884,0.206921218233251,0.176419876123456,0.0421330261700285,0.671099310404661,0.239221265574162,0.00390875345872659,0.433333333333333
85,"C","input",0.098942897484812,0.00653294018528754,0.170647146517556,0.0388463871798672,0.680520716266776,0.243771739609308,0.0014586573241642,0.633333333333333
85,"C","conditional",0.275195911103318,0.106592087544885,0.169126548191822,0.0380631882913106,0.6806443183317,0.243832976932539,0.000219327346096806,0.933333333333333
85,"C","decomposition",0.809377269960055,0.302458635872759,0.1829003605737,0.040255968339236,0.680474943703169,0.243747538272693,0.00332591224792133,0.583333333333333
86,"C","input",0.0905974105841407,0.00645798542869612,0.141192679010476,0.0408462551004954,0.671403862637254,0.239384940781749,0.00101457535920299,0.683333333333333
86,"C","conditional",0.246999282385146,0.0991474612300444,0.138902934884094,0.0403843267573194,0.67133341109661,0.239349582158916,7.43589551237748e-05,0.95
86,"C","decomposition",0.901516552118099,0.33767989575767,0.150857805629902,0.0437830560112228,0.671505943513511,0.239425551544022,0.00516440711683766,0.433333333333333
87,"C","input",0.0720019201381876,0.00362245042009116,0.122919983957564,0.0413709021966802,0.678407720976785,0.242722044250384,0.0014697731344334,0.6
87,"C","conditional",0.209305160805683,0.0543286079323261,0.120319627602775,0.0399559177889694,0.67826534988091,0.242653123139712,0.00058810635161693,0.883333333333333
87,"C","decomposition",0.970689045372891,0.228058520150293,0.132249305887273,0.0411822027467028,0.6787728286353,0.242900799159093,0.00472132497239587,0.383333333333333
88,"C","input",0.114509137685346,0.00609204783920212,0.175093184195966,0.04568370320356,0.681331503869448,0.244143886822223,0.00148190809917333,0.733333333333333
88,"C","conditional",0.311762759473009,0.0926852450855829,0.171076444293534,0.0455280973258252,0.681128333674529,0.244044273817017,2.00914475072163e-05,0.95
88,"C","decomposition",0.973168428160111,0.282736050710234,0.186430194214262,0.0474568401935026,0.681145396818078,0.244048871568604,0.00758261393251029,0.316666666666667
89,"C","input",0.0842707220650935,0.00511729889069932,0.13950887989103,0.0347810038646678,0.675837729256023,0.241464778381646,0.00123552920888906,0.683333333333333
89,"C","conditional",0.241776987118179,0.0775643438986499,0.137045488105207,0.035159168451116,0.675859134018029,0.241479509087693,2.83404737630786e-05,0.95
89,"C","decomposition",0.845139053184572,0.24286066506644,0.159331819037604,0.0394189489662624,0.675970448818293,0.241535119528667,0.0042880174746671,0.45
90,"C","input",0.0816084218793519,0.0048959084396149,0.130604772947536,0.0294408697758316,0.681374025044463,0.244187005909133,0.000883974698486801,0.616666666666667
90,"C","conditional",0.233921558031776,0.0851793498649221,0.126550996043169,0.0293079723573641,0.681377184152834,0.244189300679295,9.89138879594083e-05,0.933333333333333
90,"C","decomposition",0.848267307430788,0.276889399161138,0.144343937886768,0.0335033220364522,0.681783865668363,0.244390898734937,0.00462890955166007,0.45
91,"C","input",0.0988404614396892,0.00439121535604054,0.162254068193758,0.0413774114395152,0.677306202089691,0.242164385338131,0.000277023903040321,0.783333333333333
91,"C","conditional",0.275264629523694,0.0708486637008622,0.159227890688259,0.0401682217050826,0.67716639637092,0.24210146035821,0.000116450022459715,0.933333333333333
91,"C","decomposition",0.921164420262763,0.221920577220156,0.170645817034907,0.0408001562779424,0.677566691148,0.242290711656465,0.00448830025071896,0.516666666666667
92,"C","input",0.0703004876412732,0.00495351788288802,0.135187704520078,0.0341563639247468,0.67780911261076,0.242434881835012,0.0010631379516444,0.733333333333333
92,"C","conditional",0.1882945949747,0.0680866387387696,0.132587625961166,0.0336755315542788,0.677612081947731,0.242340890734021,0.00052545256616011,0.883333333333333
92,"C","decomposition",0.722399737688517,0.223318425909782,0.152075689500371,0.0387580556314944,0.677873535330608,0.242469408355688,0.00409510718790472,0.45
93,"C","input",0.0854031746768978,0.00532246671819972,0.125334070124047,0.0429948680000889,0.674216505919985,0.240674295925317,0.0012325818135099,0.683333333333333
93,"C","conditional",0.261177878081218,0.0802159776297992,0.123086916033222,0.0424568146370934,0.674438509479854,0.240780569806205,0.000138604778438698,0.966666666666667
93,"C","decomposition",0.868049058118143,0.266202617477126,0.13386875269186,0.0456691915624737,0.674512194226429,0.240808888572153,0.00421172490848405,0.433333333333333
94,"C","input",0.0997271325313481,0.00703747543610049,0.159487569747215,0.0401665398539301,0.674197177141694,0.240691664368415,0.00136760868015253,0.666666666666667
94,"C","conditional",0.257886493646426,0.100876945549711,0.154646693568957,0.0400619256309616,0.673969798317962,0.240580313470754,0.000971211517585336,0.833333333333333
94,"C","decomposition",0.83229390006098,0.33008883495112,0.167761348845792,0.041641333543041,0.674033532594381,0.240616172505893,0.00658272509451655,0.45
95,"C","input",0.0890854082503337,0.00437971464823434,0.130214637738939,0.027802460568476,0.682934539841547,0.244935939458589,0.000873718529302024,0.75
95,"C","conditional",0.239391910431707,0.069747013073497,0.129538340637616,0.0276369224989868,0.682546396065624,0.244748164434023,0.00035625053949582,0.916666666666667
95,"C","decomposition",0.812873496522205,0.260056111738302,0.1452703169915,0.029256836465302,0.682882077786039,0.244902626962957,0.00481731677641303,0.5
96,"C","input",0.112414326438886,0.00631991593904603,0.165766628697964,0.0374506616636231,0.680043987771528,0.243525123041026,0.00127981443678222,0.716666666666667
96,"C","conditional",0.312304315470896,0.0997499490398176,0.161612891631111,0.0372297797247397,0.679864008530798,0.243442060909208,0.000311591898250562,0.933333333333333
96,"C","decomposition",0.985500765342578,0.332383785444585,0.172589873281381,0.0377459611875667,0.680097766332921,0.243550377254029,0.00526592278831529,0.45
97,"C","input",0.0844644188603645,0.00583220194710123,0.138845638351886,0.0335369756511518,0.66728943595974,0.237327197395678,0.00158093210699765,0.583333333333333
97,"C","conditional",0.242344779619885,0.0854104462482802,0.136814814553635,0.0334720703004623,0.667393265027823,0.23738395992557,0.000719879325279715,0.883333333333333
97,"C","decomposition",0.834950057859243,0.310697241670143,0.147880381881597,0.0361213145554057,0.667454497867918,0.237397698570696,0.00414289544314468,0.533333333333333
98,"C","input",0.0915180133533198,0.0055921310473068,0.141478287832769,0.0461172491737234,0.678378056006754,0.242683228462705,0.00129962808708912,0.666666666666667
98,"C","conditional",0.260170667168849,0.08433848009647,0.139381117312603,0.0450339883856036,0.678254353991284,0.242623932121096,0.00015394171701154,0.966666666666667
98,"C","decomposition",0.937354564520628,0.289947936694909,0.154355542586523,0.0485729342617411,0.678448154968216,0.24271340980105,0.00309954995208866,0.533333333333333
99,"C","input",0.090576114304164,0.00467555875982898,0.175096218744616,0.038221696284352,0.669470577551953,0.238382246616301,0.000961270111130474,0.7
99,"C","conditional",0.239340448034659,0.0744393912994004,0.170456821419244,0.0380292676893623,0.669394739876764,0.238341760290793,0.000154781074445999,0.933333333333333
99,"C","decomposition",0.829155654844336,0.225274309772076,0.187930606833197,0.0419036603278843,0.669677890523261,0.23846578639046,0.00332125377588622,0.533333333333333
100,"C","input",0.0916586195856393,0.00567847737772422,0.158870744982931,0.0296158289702218,0.676982404067167,0.242033093654722,0.00110728683389257,0.683333333333333
100,"C","conditional",0.235510668878377,0.0894308906681384,0.156591247747962,0.0290715959647387,0.676823479900713,0.241957457355253,0.000359578731085527,0.883333333333333
100,"C","decomposition",0.759970900572037,0.29843717262389,0.170659443487646,0.0309141213285166,0.677531127631054,0.242290250689063,0.00522497217645853,0.4
101,"C","input",0.106827009550647,0.00693124175188707,0.159838125220314,0.0416121044249139,0.669739406094542,0.238605773676686,0.000727693335288179,0.733333333333333
101,"C","conditional",0.283881093975191,0.100855260284703,0.15892930542695,0.0413971978925923,0.669597242536708,0.238530542665932,0.000267949097254252,0.933333333333333
101,"C","decomposition",0.983335529286706,0.329367106501387,0.183872338984863,0.0466450854244388,0.670147105369242,0.238795789933711,0.00582390217855546,0.45
102,"C","input",0.102778444937655,0.0061261789647273,0.165459113011353,0.0404356362421167,0.686576416619899,0.246681398082803,0.00119897575225337,0.683333333333333
102,"C","conditional",0.263824300100129,0.0892498034576193,0.163122952566276,0.0406187651526188,0.686293617781347,0.24655693814541,0.000146889081431559,0.95
102,"C","decomposition",0.839309609793454,0.317595299296926,0.172824542921105,0.041367518853896,0.685640855766512,0.246261368998803,0.00470069959075512,0.383333333333333
103,"C","input",0.0987338616630837,0.00444621790984067,0.146549595180677,0.0318251470821995,0.681236124077925,0.244132174992006,0.00116397887181417,0.783333333333333
103,"C","conditional",0.252743693314476,0.0660870465394935,0.144121009434485,0.0315505119105035,0.681001945442512,0.244018295066075,0.000882929332594887,0.9
103,"C","decomposition",0.927173030993174,0.233354333145988,0.154287729061879,0.0326829742105093,0.681364000549693,0.244196242856477,0.00538625034748996,0.4
104,"C","input",0.0904613525956091,0.00653038772079667,0.147414490637486,0.0332714468271228,0.675261135777415,0.241178793957204,0.00118596079997649,0.733333333333333
104,"C","conditional",0.248808953959002,0.0957666574956616,0.14624241276663,0.0331335028588038,0.675049791614526,0.241072752314092,0.000601542788593738,0.9
104,"C","decomposition",0.834589144974137,0.309213804573447,0.164525617602771,0.0370160119856146,0.675417792403318,0.241253967028534,0.00408367431210713,0.416666666666667
105,"C","input",0.088998661583173,0.00493226001431209,0.159940608010712,0.0311405234788599,0.674782860165376,0.24100566855987,0.000538784064709581,0.65
105,"C","conditional",0.243196423353457,0.0830577061208871,0.158117798922935,0.0310302095691586,0.674581451746326,0.240910185215603,0.000173402723404038,0.866666666666667
105,"C","decomposition",0.933711618320074,0.327216386878096,0.175155778754663,0.0344570204036874,0.67505332647648,0.241138868268923,0.00455383605710719,0.4
106,"C","input",0.0780485209680147,0.00470669534964605,0.157168031698281,0.0550875071387504,0.674338608686529,0.240730993517662,0.00137109168649873,0.566666666666667
106,"C","conditional",0.220087921868997,0.0695873432359166,0.154475198411473,0.053763593762959,0.67426852255497,0.240708770179319,0.00015219382506036,0.883333333333333
106,"C","decomposition",0.647917046396613,0.207788689979109,0.170704898244099,0.0579737545381328,0.674352647329585,0.240743019914864,0.00333996268386508,0.5
107,"C","input",0.0958380677465971,0.00718802000002221,0.15609814409847,0.0347646452256519,0.680611016936452,0.243843452400007,0.00139017825015,0.666666666666667
107,"C","conditional",0.273371073164957,0.100464859147047,0.151678866110572,0.0344791052779545,0.680256096516298,0.243671955083082,0.000125461180827558,0.966666666666667
107,"C","decomposition",0.897160396166512,0.317777430808356,0.166725208276198,0.0399266389840669,0.680338498819533,0.243714302131611,0.00495081680187591,0.45
108,"C","input",0.0874515001562655,0.00632205805068147,0.150792751748703,0.0379647963768812,0.684531074642736,0.245730448567648,0.00143567312940559,0.633333333333333
108,"C","conditional",0.245645082066094,0.0899960726537135,0.149658766752375,0.0370849698049672,0.684571576954614,0.245750054804521,0.000270312118132832,0.916666666666667
108,"C","decomposition",0.843515899779706,0.277646788747291,0.160652613319721,0.0378899300642131,0.684593746987149,0.245753938582748,0.00389176076499981,0.516666666666667
109,"C","input",0.100873322314248,0.00685979474826107,0.157695058753107,0.0429996567779238,0.672236451785997,0.239682983340197,0.00163756439131611,0.616666666666667
109,"C","conditional",0.283327635336891,0.0994278550904507,0.156041385176612,0.0419330219025159,0.672004524481435,0.239572133969216,0.000319491335616344,0.933333333333333
109,"C","decomposition",0.852715898855131,0.27615762908042,0.171115780129535,0.0461711254029111,0.672235382388416,0.239679545089064,0.00412660251350034,0.5
110,"C","input",0.0947962380025052,0.00606852911990385,0.159508113639509,0.0444050475813887,0.674725573616122,0.240915700450138,0.000600577197700591,0.716666666666667
110,"C","conditional",0.255193725442614,0.0931330055831248,0.156721455453927,0.0448973418893658,0.674316818017857,0.240718635848316,6.03727011719753e-06,0.966666666666667
110,"C","decomposition",0.884198279933077,0.315936418617451,0.170413800114769,0.0479879729333847,0.674206722669315,0.240669697251396,0.00459112552846438,0.316666666666667
111,"C","input",0.0732050953317174,0.00569024151894004,0.133274979198332,0.0290698233581597,0.684447300975664,0.245669719769212,0.00206693051078726,0.483333333333333
111,"C","conditional",0.215834489130755,0.0845576089502906,0.131959706216895,0.0286165699605556,0.684225555134054,0.245561454685227,0.00054968741746911,0.883333333333333
111,"C","decomposition",0.77750772303579,0.282576463277307,0.145058323816857,0.0296022994411562,0.684237283777942,0.245565727123669,0.00542018058265041,0.333333333333333
112,"C","input",0.0988091230486128,0.00537490474159058,0.184814550448625,0.0343841667418186,0.68102968330169,0.244008085453533,0.000671578438661914,0.7
112,"C","conditional",0.269972995955342,0.0911155462865982,0.181404251080273,0.0338285277316894,0.680716965050087,0.243853733076103,0.000192876346684607,0.916666666666667
112,"C","decomposition",0.730144157179717,0.276969286465622,0.192823145479245,0.0341361688773053,0.680631772907645,0.243814250282455,0.00452192146551623,0.466666666666667
113,"C","input",0.099068177672739,0.00653868317350475,0.148717787282118,0.0425568895588884,0.680394567054314,0.243682186431663,0.00073202664053495,0.75
113,"C","conditional",0.273701202398369,0.104898788717113,0.145879804806411,0.041895780624505,0.680064179702087,0.243529720227319,2.6748429702909e-05,0.95
113,"C","decomposition",0.887347894063293,0.353481626678987,0.164989962454947,0.0461090862035329,0.680374718169073,0.243677410765494,0.0044891373887421,0.4
114,"C","input",0.0818953581507901,0.00562003536247175,0.161435442537736,0.0353220439670856,0.676776634546232,0.24193271751487,0.00159398839996924,0.616666666666667
114,"C","conditional",0.221252754676808,0.0803231232695007,0.159869741662752,0.0353885778078941,0.676680551665467,0.241888051022115,0.000201692484265651,0.866666666666667
114,"C","decomposition",0.769078729055479,0.292413663785018,0.177158070545668,0.038517104500628,0.677142895297844,0.242103165409317,0.00490435826412929,0.433333333333333
115,"C","input",0.0941608331677725,0.00567947762354756,0.156985025748729,0.0366974552668121,0.682947353363953,0.244941036042849,0.000981832490063539,0.683333333333333
115,"C","conditional",0.256037377734608,0.083035688986381,0.153482411240708,0.0367449046630021,0.682592655290687,0.244767999110273,0.000127090717045662,0.916666666666667
115,"C","decomposition",0.863726080970111,0.289455991651733,0.16237466549537,0.0368629043780503,0.682560127300675,0.24474701787575,0.00563430334173238,0.383333333333333
116,"C","input",0.0762779034092302,0.00492669350494028,0.13248628795834,0.0301306330456262,0.679162852053323,0.243093588820471,0.00115184483856923,0.683333333333333
116,"C","conditional",0.231450941784361,0.0812043158568424,0.12997660825325,0.0298340538669334,0.679289880713466,0.243152299940781,0.000514883439587408,0.9
116,"C","decomposition",0.903087165484921,0.297830518817479,0.144329466776499,0.0316239032883933,0.679605534598968,0.243309974034709,0.00483178884215502,0.35
117,"C","input",0.0776011237737562,0.00792074741952334,0.133493854502076,0.0544871331095293,0.67364384392695,0.240424233827881,0.000640057742685002,0.65
117,"C","conditional",0.214330673796398,0.1031598475381,0.132138007200844,0.0524420049289508,0.673664702586318,0.240432186492914,0.000231943892843634,0.883333333333333
117,"C","decomposition",0.888598849197652,0.34276209720091,0.142785626658089,0.0564830646982918,0.673612561157513,0.240404952700497,0.00260957104234038,0.533333333333333
118,"C","input",0.0806690144895375,0.00656505745998973,0.15304191154225,0.0351547575364956,0.683477370867111,0.245198776359415,0.00146452907187053,0.483333333333333
118,"C","conditional",0.244309591162314,0.0911775342519261,0.150210507566359,0.0353855412569911,0.683220989685952,0.245079627324349,0,1
118,"C","decomposition",0.65214793450867,0.260094122546715,0.161917464176097,0.0379431641875691,0.683500785077211,0.245212726877278,0.00160716201287248,0.633333333333333
119,"C","input",0.0934628716328791,0.00535855852552216,0.13872605767297,0.0364534367384615,0.679914237363234,0.243444268221079,0.00100972789176574,0.7
119,"C","conditional",0.252259450158055,0.0798547678894867,0.136538790605774,0.0360718675512731,0.679918621537645,0.243445863862863,0.000626389355401317,0.9
119,"C","decomposition",0.865999016099785,0.295243639051006,0.15086316888911,0.0409313987214561,0.67997597028829,0.243470851241596,0.00446079840187922,0.416666666666667
120,"C","input",0.106919747117789,0.00759878164856138,0.176209208451784,0.044953789760924,0.679904755124177,0.243462147873698,0.000888544532249997,0.716666666666667
120,"C","conditional",0.288938200571548,0.112704042034131,0.173926549048559,0.043578960183334,0.679661416325255,0.2433495894126,1.32374946093713e-06,0.983333333333333
120,"C","decomposition",0.786494318761204,0.294111866045045,0.186492369634465,0.047383700343533,0.679880602855908,0.243446099064794,0.00456717668067409,0.483333333333333
121,"C","input",0.0832721911608093,0.00453934403147094,0.144033390133315,0.0338282533253369,0.680414524347327,0.243719488395693,0.000866279372740039,0.666666666666667
121,"C","conditional",0.231178005199672,0.071430125149942,0.139740294697863,0.033181426470132,0.680374146560374,0.243700782334974,1.62720447117885e-05,0.966666666666667
121,"C","decomposition",0.847858038408013,0.245146244654444,0.150770681137738,0.035164758784291,0.680510130304294,0.243764106708141,0.00550452574678189,0.3
122,"C","input",0.0905792905757659,0.00510716894128049,0.130438697302697,0.0403399019022347,0.676840457097548,0.241934007582318,0.00112374185816842,0.683333333333333
122,"C","conditional",0.24507760666199,0.0776365707727344,0.127871651958029,0.0404331427437589,0.676675215963745,0.241858909562731,0.000479075642801899,0.85
122,"C","decomposition",0.908182374677808,0.312727815061908,0.153705103168026,0.0421868051092728,0.677445679003548,0.24221938547428,0.00384659036080324,0.466666666666667
123,"C","input",0.0777634915100364,0.00413267536625531,0.136603298441094,0.0337061415914587,0.679220806689781,0.243111540385437,0.00155722403672528,0.516666666666667
123,"C","conditional",0.236960986528291,0.0658011488686435,0.133676795402166,0.0335915065048037,0.679194357108749,0.24309347832978,0.00032279378382892,0.833333333333333
123,"C","decomposition",0.850241898959074,0.250770305706971,0.145859656629196,0.0348022156851225,0.679340592376474,0.2431694076571,0.00380578662113689,0.416666666666667
124,"C","input",0.0881674984567443,0.00593615026015294,0.145780129672815,0.041191732236202,0.670516737164289,0.238954595113215,0.000822961980330329,0.733333333333333
124,"C","conditional",0.235151925978886,0.0884573941462659,0.144907116516515,0.0401526827867782,0.670511577364615,0.238953539247684,4.93271060938669e-05,0.95
124,"C","decomposition",0.793712906426779,0.292467433211934,0.150712730147248,0.0405807432487819,0.670419147983171,0.23890913080951,0.00273013859625166,0.45
125,"C","input",0.0840409680159855,0.0068480175949639,0.147175181585969,0.0359678867981297,0.676915612024713,0.24205976162322,0.00105075251166437,0.683333333333333
125,"C","conditional",0.238555647026425,0.095381292145154,0.143942930482306,0.0356920496473004,0.676723422522399,0.241971207680118,4.3301969581036e-05,0.95
125,"C","decomposition",0.930462356616608,0.381530959108888,0.156961702020821,0.0392575903093843,0.677357322625345,0.242272974271131,0.00434748548241503,0.466666666666667
126,"C","input",0.0818731100748075,0.00540355805110302,0.127343034202632,0.0322780183203683,0.679185735429218,0.243095098915553,0.000739594488905565,0.633333333333333
126,"C","conditional",0.22736198184009,0.078710204460673,0.126859470573972,0.032012231217571,0.679137808501102,0.24306953101976,4.35751052777156e-05,0.966666666666667
126,"C","decomposition",0.773623761759216,0.270076104803893,0.14011349999863,0.035993447786639,0.679330771257239,0.243168060716104,0.00326035222402359,0.383333333333333
127,"C","input",0.0821948724899466,0.00583274525715195,0.128375026345422,0.0429687034289692,0.675296807899653,0.241217793381692,0.00106967489264323,0.716666666666667
127,"C","conditional",0.257634449776641,0.0822403818000128,0.128498398101082,0.042313886698086,0.675308074483416,0.241226286891801,6.61382480424855e-05,0.966666666666667
127,"C","decomposition",0.845669709194746,0.269005234870654,0.145590377652912,0.0448598863085991,0.675351651875174,0.241247649332725,0.00371489506769519,0.5
128,"C","input",0.077772628110835,0.00425618356655977,0.125342337778566,0.0354240110352564,0.677586074451101,0.242327039075748,0.00204036833458686,0.616666666666667
128,"C","conditional",0.22338314029472,0.0711424690754884,0.125164304001839,0.03451191293745,0.677543241908222,0.242306502539112,0.000579424954478204,0.9
128,"C","decomposition",0.761642117393637,0.21641622068186,0.133020715688648,0.0362024788792774,0.677811554667102,0.24243610411556,0.00475217979507734,0.383333333333333
129,"C","input",0.0874783681880279,0.00459200151016892,0.160583349405707,0.0374303874144916,0.672975431261623,0.240152000651947,0.00187636357796189,0.5
129,"C","conditional",0.236364980968059,0.0740409244401067,0.158825951111608,0.037609501716777,0.672977025166957,0.240149781873133,0.000248035310163987,0.883333333333333
129,"C","decomposition",0.847322287782719,0.267027322906595,0.177361523463895,0.0397294719862564,0.672882056580359,0.24011812853219,0.0054546354664124,0.4
130,"C","input",0.104959586438972,0.00689582021385854,0.162479394360568,0.0358566501310941,0.674064304542838,0.240607193196716,0.00110259431785935,0.733333333333333
130,"C","conditional",0.279450022209157,0.107836265983043,0.158146934018743,0.0352952820467189,0.673738666946228,0.240449902580452,3.69351407291015e-05,0.983333333333333
130,"C","decomposition",0.859361774966043,0.333306911238624,0.178747113145372,0.0378212967565228,0.674424389163134,0.240776739860888,0.00497559818375333,0.316666666666667
131,"C","input",0.082952878524976,0.00705916264422341,0.151804111902203,0.0233477716886047,0.683474660010834,0.245213124308541,0.00175091037568512,0.633333333333333
131,"C","conditional",0.244146444014218,0.104161595882498,0.148057384149649,0.0230137750385524,0.683316162313638,0.245136382579193,5.06296694574036e-05,0.983333333333333
131,"C","decomposition",0.801307189840497,0.365357066677724,0.165484901102564,0.0245111138994198,0.683587287132577,0.245263622483886,0.00345259552650485,0.433333333333333
132,"C","input",0.0875039420850435,0.00476300756850166,0.16393206387769,0.0448189712718067,0.676962904339007,0.242012900521057,0.000998830690666051,0.65
132,"C","conditional",0.239864155454514,0.0688862420379601,0.159732686400909,0.0439384674789774,0.676543291006624,0.241814842794217,5.88221131354057e-05,0.983333333333333
132,"C","decomposition",0.81258688663929,0.241600425053693,0.168392983451202,0.046676271958219,0.676466891861797,0.241780074885666,0.0034699570056122,0.45
133,"C","input",0.0894407291788517,0.00593294672557876,0.1493562637728,0.0384355254355223,0.680292462480298,0.24362889988042,0.00100587399441497,0.633333333333333
133,"C","conditional",0.227636468857114,0.0915712686917646,0.146736331194,0.0380188609968256,0.680202526466872,0.243586892527958,0.000386019067197632,0.85
133,"C","decomposition",0.852733992143575,0.329295119032261,0.165413180778324,0.0397146462339649,0.680156517220757,0.243563731686536,0.00477258529493473,0.433333333333333
134,"C","input",0.0874262905083245,0.00559248059832037,0.150995772792999,0.0311671391198995,0.680741062344403,0.243847009323604,0.00158284352526012,0.716666666666667
134,"C","conditional",0.242945028096649,0.0878729793347941,0.148525626680026,0.030714200231402,0.680365036456771,0.243671366094372,0.000419669926800622,0.933333333333333
134,"C","decomposition",0.764376321507108,0.311551730024946,0.16102352111364,0.0330432233328406,0.680017488317389,0.243504628290748,0.00342693082175019,0.533333333333333
135,"C","input",0.0918659732393533,0.00658276107435486,0.150651735550492,0.0482816937786346,0.673684999722207,0.240489805305343,0.00123042699754929,0.7
135,"C","conditional",0.274202296942478,0.0921967623571805,0.146517889337823,0.0476564854718905,0.673520557011571,0.24041566178947,9.77709411028769e-05,0.933333333333333
135,"C","decomposition",0.967845878141305,0.314843033971099,0.157607969929826,0.0498484543795998,0.673654474616311,0.240484116357307,0.00361933671059133,0.483333333333333
136,"C","input",0.0640837276031911,0.00499420806147419,0.123939381707671,0.0266724804257908,0.67897989552746,0.243007036977021,0.00149839505801945,0.666666666666667
136,"C","conditional",0.179306770503566,0.0784098634049494,0.1230522460469,0.0264571456435857,0.6790776293849,0.243059770048131,0.000536943998633251,0.85
136,"C","decomposition",0.767235209672175,0.322457247931892,0.136197412973377,0.0270007659889037,0.678920682865214,0.242985723595359,0.00395486618978401,0.333333333333333
137,"C","input",0.0770879742074103,0.00548742010134117,0.127503268498676,0.0352477999417466,0.672400482888516,0.239828374322583,0.000797831622953082,0.7
137,"C","conditional",0.221519485953564,0.0844572868007876,0.125535313300878,0.0349333033783767,0.672463569756942,0.239855455711869,0.000374289752376581,0.866666666666667
137,"C","decomposition",0.81095600953824,0.30495419214892,0.142354681178277,0.0386577657396831,0.6725583082137,0.239908841285361,0.0033705854849235,0.55
138,"C","input",0.0933612430393232,0.00455195933151964,0.150130940410323,0.0394364007384316,0.681125540022946,0.244038980743575,0.00160003820819493,0.533333333333333
138,"C","conditional",0.264063018152324,0.0696549085927971,0.147931423458651,0.0386562321764131,0.681166136147376,0.244057955053729,0.000270185884661066,0.866666666666667
138,"C","decomposition",0.999920611171311,0.25058783769588,0.161979861857167,0.0406594067225122,0.68225611392164,0.244589644479095,0.00549621808270314,0.366666666666667
139,"C","input",0.0912938096536621,0.00604832367067555,0.161240672748279,0.031914528657613,0.679606968356072,0.243316848857619,0.00097505740865579,0.766666666666667
139,"C","conditional",0.227269865159316,0.0914915825946652,0.159644497033172,0.0316982130476673,0.679383168851153,0.243207137389684,0.000240090737784077,0.916666666666667
139,"C","decomposition",0.762370938172182,0.302990544801811,0.18249727174037,0.035740095730926,0.679764492847657,0.243395329217852,0.00467251844145576,0.483333333333333
140,"C","input",0.0863646814061131,0.00588957782623208,0.16350655611193,0.0369945119622625,0.675148982090426,0.241156097045117,0.0018162768501182,0.566666666666667
140,"C","conditional",0.230372021586557,0.0843999876371393,0.15844290236344,0.0367485215147898,0.674948074764972,0.241066585985838,0.000525505907369566,0.85
140,"C","decomposition",0.714778154004344,0.251249717290073,0.172541531569566,0.0378591542760351,0.674901027480787,0.241049501091533,0.00419521035695667,0.35
141,"C","input",0.0931236358257318,0.0057856191607013,0.139410375047867,0.0382869148655785,0.677552837866929,0.242319520281503,0.000352057982491661,0.766666666666667
141,"C","conditional",0.261056251908663,0.0851527309733786,0.1377534972576,0.0383584164652693,0.677656458917173,0.242368633452011,0.000140960043036946,0.933333333333333
141,"C","decomposition",0.807286324319229,0.256875163960339,0.153529888725257,0.0384396269697607,0.677920363376246,0.242503272731108,0.00404490008029355,0.366666666666667
142,"C","input",0.0780189273045594,0.00470396346970935,0.154810690344047,0.0360193275692296,0.677486311084057,0.242270460126701,0.00131135999436498,0.633333333333333
142,"C","conditional",0.218082432736515,0.0726320913744847,0.153226244691821,0.0353177948397322,0.677413907824361,0.242233072780219,0.000336721892227912,0.883333333333333
142,"C","decomposition",0.837187531011466,0.270357974847272,0.164679915597991,0.0376594131636149,0.677320918141645,0.24218998511865,0.00488545758245435,0.5
143,"C","input",0.0669873757462238,0.00519621457473738,0.12640183025653,0.0268040705725817,0.675876771351366,0.24159487310774,0.000797405556120945,0.683333333333333
143,"C","conditional",0.188468692974938,0.0841711013328338,0.125367199741235,0.0265182501544792,0.675834105432638,0.241571188417765,0.000213502262636815,0.916666666666667
143,"C","decomposition",0.631257584803661,0.308025680660112,0.138524037924822,0.0272400260507543,0.675833271035941,0.241564945607395,0.00420602898147348,0.55
144,"C","input",0.0924383626531578,0.00503489824066668,0.171493764175627,0.0383143388538141,0.682529043241192,0.244732856757429,0.00100779060725076,0.616666666666667
144,"C","conditional",0.254953242487686,0.0812569294880282,0.168830325982985,0.038228163064413,0.682357658453954,0.244648500786452,0.00017792422667195,0.95
144,"C","decomposition",0.769572112216166,0.256351351182742,0.188968341079793,0.0398078564820338,0.682441910106129,0.244685023464094,0.00288398340848765,0.483333333333333
145,"C","input",0.0969820831668277,0.00702372518178645,0.163659458545414,0.0478982027384174,0.684155183805475,0.245540097068353,0.00108266042885381,0.683333333333333
145,"C","conditional",0.268411501322743,0.100261635540246,0.162847120343803,0.0475886363818744,0.684160429557554,0.245547908199752,0.000175751957669881,0.933333333333333
145,"C","decomposition",0.778017004839028,0.29028431644111,0.172386953453978,0.0496417889987417,0.684055775086478,0.245489646351759,0.00484078940481794,0.416666666666667
146,"C","input",0.0868872034456505,0.00617883317362172,0.135689959581573,0.0302134422656162,0.670108042965178,0.238775383429294,0.00142555048967448,0.633333333333333
146,"C","conditional",0.248251821885301,0.0926237159591614,0.134114976914633,0.0300047006009592,0.670293140104166,0.238869282109022,0.000136514801343975,0.966666666666667
146,"C","decomposition",0.847203157473191,0.332561929320462,0.151607614451596,0.0338095141623279,0.670527748888736,0.23900334291817,0.00386433687639531,0.466666666666667
147,"C","input",0.094448997783217,0.00540110005957458,0.15948240067965,0.0370683752943882,0.678271810838144,0.242670410490828,0.00125061097161173,0.65
147,"C","conditional",0.261489190868438,0.0830767617584846,0.157865628953209,0.0375563015712526,0.678284326130419,0.242674031781869,0.000149379564597403,0.95
147,"C","decomposition",0.874847391877066,0.278736589492427,0.168019671751491,0.0384377856080667,0.678431667897899,0.242749448658639,0.00424522946630776,0.466666666666667
148,"C","input",0.0818202723651163,0.0059286853601819,0.147717435028397,0.0464161408732422,0.682116514433595,0.244528459240367,0.00196270395958105,0.566666666666667
148,"C","conditional",0.23520525407855,0.088691166268932,0.14743605656141,0.0458380835689405,0.682137042353094,0.244539482366383,0.000184731181085688,0.9
148,"C","decomposition",0.828281106930609,0.292984233294866,0.163818049618876,0.0460948542572398,0.682527548607755,0.244726060970647,0.00402958382550199,0.483333333333333
149,"C","input",0.0792950606240102,0.00624674207786628,0.152193142075491,0.0372697033787015,0.68076965874865,0.2438689149607,0.00209883896259844,0.533333333333333
149,"C","conditional",0.232180530862168,0.0914835510380924,0.149576968534859,0.0362250919667002,0.680755004763111,0.243866086368195,0.000309246383785339,0.933333333333333
149,"C","decomposition",0.838308804835267,0.313981471795063,0.161921427899064,0.0387831587139621,0.681348327869926,0.244155733342921,0.00495907542945812,0.416666666666667
150,"C","input",0.0862731079929541,0.006835112396763,0.150737174551781,0.034644641900461,0.669952063901708,0.238699427501119,0.00180288350745346,0.516666666666667
150,"C","conditional",0.25092197296004,0.108056431300569,0.148266257093355,0.0335720452402817,0.669837740567495,0.238639777871983,0.000262486274495452,0.933333333333333
150,"C","decomposition",0.82970989499404,0.311897209147512,0.167885392379881,0.0363507614177013,0.670038176598858,0.238732657402292,0.0045883905666168,0.433333333333333
151,"C","input",0.104576417165815,0.00573740861405346,0.155668390938745,0.0359929318005599,0.675647631847943,0.2414176523703,0.000754420119970067,0.75
151,"C","conditional",0.281915630388925,0.0981561640514242,0.153536147433908,0.0347603005152364,0.675586721168357,0.24138419203111,1.30823924536598e-06,0.983333333333333
151,"C","decomposition",0.999929188991022,0.346336131881388,0.163657223335146,0.0370115753791275,0.675873220787955,0.241519628386525,0.00321121154541664,0.5
152,"C","input",0.0852532107759042,0.00564492142198431,0.156999770336104,0.041330662594422,0.674837712975154,0.240972392021268,0.00102718835180772,0.616666666666667
152,"C","conditional",0.231180278556731,0.0873744599145874,0.155052015348179,0.0411492685447031,0.674810626702976,0.24096462658696,0.000375435800096629,0.933333333333333
152,"C","decomposition",0.768119441144282,0.288982148778266,0.173368739235027,0.0449007014706374,0.674992553680251,0.241053172251722,0.00335810983498428,0.4
153,"C","input",0.0821234600229276,0.00587836363878119,0.134281260482472,0.034777444855776,0.679969286929198,0.243478528207562,0.000787728024291064,0.616666666666667
153,"C","conditional",0.239885319457974,0.0898875509160135,0.131971123443603,0.0338641142475948,0.679827402823158,0.243409462343881,0.000178260070238695,0.883333333333333
153,"C","decomposition",0.859954921527473,0.32182929778599,0.146136555211401,0.0355655751378945,0.679872674825831,0.243428199507748,0.0049400469388229,0.25
154,"C","input",0.0911447117317679,0.00633598200254561,0.149925574454993,0.0391866620832213,0.672408394539732,0.239768790769602,0.000732166703204521,0.733333333333333
154,"C","conditional",0.238678832114231,0.0962060397306029,0.148934255867076,0.0388757987446646,0.672338792938854,0.239741854761186,0.000342614417261711,0.866666666666667
154,"C","decomposition",0.92224099005188,0.345993360659469,0.162801135322946,0.0416370140203912,0.672114248881741,0.239631189299487,0.0040737929139647,0.45
155,"C","input",0.0835391611399416,0.00680722497702691,0.123983413830812,0.0378273970429563,0.679665284734057,0.243327699136376,0.000571991860553842,0.75
155,"C","conditional",0.229750903827677,0.0983333409796805,0.12295052851203,0.0365484315548927,0.679782641866304,0.243383947852172,0.000257760588408741,0.933333333333333
155,"C","decomposition",0.705536149843013,0.299858436479921,0.132309092948574,0.0393468841838632,0.679960670968775,0.243467774157523,0.00321645252977743,0.583333333333333
156,"C","input",0.0906743295833905,0.00579191683853106,0.133011976516582,0.0251435910239777,0.667807912001197,0.237536115936399,0.000923390474081085,0.733333333333333
156,"C","conditional",0.246331629578675,0.0949085839366312,0.131828737040572,0.0250453835427633,0.66772266904283,0.237488481093932,0.000555472073018981,0.866666666666667
156,"C","decomposition",0.948286853259003,0.346421401936863,0.144285615645602,0.0249095511056477,0.667515643134447,0.237406329915825,0.00464044144991291,0.433333333333333
157,"C","input",0.0915318136975628,0.00564883214053846,0.141821984655421,0.0507838838583701,0.677370864085213,0.242211907878482,0.000622101482153549,0.783333333333333
157,"C","conditional",0.25842301493196,0.0837521241139219,0.139781802377412,0.0497784397270141,0.677321991888154,0.242185791769353,8.20024647499436e-05,0.95
157,"C","decomposition",0.772757438802184,0.265806991040522,0.152265333660828,0.0523130130517106,0.677281266395645,0.242167064641293,0.00503387507315959,0.5
158,"C","input",0.102310565432972,0.00682210535249762,0.155839255359924,0.0386519518285809,0.672811100366089,0.240118598811659,0.00057878359962856,0.75
158,"C","conditional",0.269842024956222,0.0991971119146053,0.152899978661074,0.0381906751461163,0.67264372574296,0.240029862506882,1.69351685263182e-07,0.983333333333333
158,"C","decomposition",0.846371313274359,0.319347178678559,0.16833194416504,0.0424157284234412,0.672278031217651,0.239870230384468,0.0047472907169064,0.466666666666667
159,"C","input",0.093238843323804,0.0066511519393933,0.163842088834983,0.0364001328167587,0.676970066123519,0.241994730668395,0.00126291808390571,0.6
159,"C","conditional",0.25200624185405,0.0989265834416206,0.161939224597466,0.0358422321414241,0.677032476851853,0.242026482947246,0.000140368006856562,0.916666666666667
159,"C","decomposition",0.855370944721107,0.310326587013247,0.168960503647613,0.0396349649678329,0.677081042226008,0.242052456038377,0.00286756610635454,0.533333333333333
160,"C","input",0.0737877153987403,0.00595688855518185,0.143686936606711,0.041732363023399,0.681968484092582,0.244468562419522,0.00152514173924436,0.6
160,"C","conditional",0.22602143604673,0.0958902070597644,0.142646344922934,0.0416028699604711,0.681984005357614,0.244474189301117,0.00029912699607556,0.9
160,"C","decomposition",0.84504746520631,0.312716857538202,0.156529300462008,0.0496433640908285,0.681931886379518,0.244447166215837,0.00467285242865006,0.466666666666667
161,"C","input",0.0913369459780093,0.00556784218824003,0.147717091926402,0.0386407377090683,0.6672906789568,0.237463839944901,0.00193243460883738,0.583333333333333
161,"C","conditional",0.240309332463453,0.0787273100021374,0.144170612094303,0.0385039507657407,0.667202893014099,0.237407761007855,0.000883574344792097,0.866666666666667
161,"C","decomposition",0.880534899085211,0.279521344392094,0.160905558509203,0.0412987360206629,0.667229928433622,0.237423856135219,0.00382215472576916,0.433333333333333
162,"C","input",0.105762622678054,0.00598569385733425,0.170402460418623,0.0468595461413884,0.679372735165667,0.243189905833015,0.00106083558274672,0.816666666666667
162,"C","conditional",0.265034439836348,0.0849190634183835,0.169375599524737,0.0469901051089315,0.679061572213164,0.243036609196393,0,1
162,"C","decomposition",0.930587313351165,0.297311452552698,0.184370552770579,0.0482199356537892,0.679263659689728,0.243137843560651,0.00805329497538046,0.283333333333333
163,"C","input",0.0815083678710062,0.00544182417243951,0.149426900549919,0.0344037379311847,0.674783833531917,0.240964433873058,0.00133945939868191,0.666666666666667
163,"C","conditional",0.230204477629703,0.0838840174527536,0.148687650597402,0.0347074979611193,0.674801277005732,0.240978645901806,0.00018709223975122,0.9
163,"C","decomposition",0.938710076649182,0.356797787084013,0.158943707825821,0.0366338258548334,0.674939623402998,0.241042044420786,0.00351393164820601,0.433333333333333
164,"C","input",0.0892018987385536,0.00523911976334294,0.157568996578949,0.0456094219738492,0.680630497704206,0.243823324077024,0.000875643220339655,0.716666666666667
164,"C","conditional",0.251549536261283,0.0799825437696372,0.155342824609678,0.0450329700695645,0.68049371057237,0.243755687701368,0.000262109163509493,0.916666666666667
164,"C","decomposition",0.831685006653903,0.24276304048047,0.158767409749288,0.0458660796155382,0.680517202586455,0.243771980172177,0.00477423866618348,0.4
165,"C","input",0.113101398172893,0.00670084947833633,0.159916774192966,0.0396903813715314,0.676170198200947,0.241669461193443,0.000411533061510509,0.783333333333333
165,"C","conditional",0.279851039779778,0.101312350750945,0.158635493385472,0.0394853986661477,0.676184119186603,0.241678821233915,8.59266905258069e-05,0.95
165,"C","decomposition",0.913720290411485,0.340217609351466,0.17377517901506,0.043748042732285,0.676294890907972,0.24173461820986,0.00426578744824332,0.45
166,"C","input",0.0880259015409476,0.00565476562345486,0.130501446593339,0.0437057803869011,0.67910290528356,0.243065125456844,0.000464953638730561,0.783333333333333
166,"C","conditional",0.246482190202076,0.0838877512431292,0.128375648700085,0.0434791020211742,0.678985737888119,0.243009501524321,3.43315837073597e-05,0.933333333333333
166,"C","decomposition",0.826990287560077,0.299041964793706,0.139767554465706,0.0453634233213302,0.679603578109904,0.243309092276885,0.00293948483151501,0.5
167,"C","input",0.0872071603249333,0.0050900127880191,0.135942625462962,0.0317626241266535,0.67419971221232,0.240650111276396,0.000477885006453867,0.8
167,"C","conditional",0.23875028568148,0.0757649803530844,0.134291823637008,0.0317919676447729,0.674212269953068,0.240655164352495,7.89448292641206e-05,0.933333333333333
167,"C","decomposition",0.869249262749723,0.270379629913584,0.154566866127296,0.0352615868038697,0.674694703012571,0.240875286181147,0.00500429519521416,0.4
168,"C","input",0.0859271875676243,0.00535152490810057,0.127118048993043,0.0409299161471328,0.681384285127669,0.244186149208773,0.000645015869444215,0.766666666666667
168,"C","conditional",0.217806948864972,0.0820958679860208,0.125877902322525,0.0402677456634032,0.681201884305283,0.244098687051144,0.000458811936342862,0.883333333333333
168,"C","decomposition",0.858205819677641,0.320065918043433,0.142073144787629,0.0420983490713453,0.681650116759593,0.244318208552975,0.00450022029126738,0.383333333333333
169,"C","input",0.0938210229086411,0.00527284035864904,0.154073060259326,0.0408851125380321,0.674956763005518,0.241058305714582,0.000711240735431547,0.733333333333333
169,"C","conditional",0.250509043870701,0.0801019802184174,0.152139131505639,0.0400726899770828,0.674731347887179,0.24095163743725,0.000278906902458924,0.9
169,"C","decomposition",0.857979206018033,0.290049960962893,0.17068050592053,0.042607347690096,0.674658454835672,0.240926754431547,0.00517828376368784,0.366666666666667
170,"C","input",0.0786277652888661,0.00413917250407931,0.135396746078243,0.0367714611775253,0.681837720107085,0.244393805134826,0.00105423542148445,0.6
170,"C","conditional",0.214465424814913,0.0609303709820684,0.132934194913529,0.0365919786022382,0.681630952201033,0.244293879142128,0.000176844083639491,0.866666666666667
170,"C","decomposition",0.822538293823137,0.231589594467245,0.147168480564051,0.0381866351479004,0.68143085878428,0.244194247983462,0.00349169731583585,0.433333333333333
171,"C","input",0.0880491783616479,0.00545548591737065,0.155789991004541,0.0371800447646854,0.679543032120091,0.243267132006203,0.00128324590467133,0.516666666666667
171,"C","conditional",0.249762215170571,0.0865119271145602,0.153906238050274,0.03728381803231,0.679369439203481,0.243192218253609,0.000109202882503956,0.95
171,"C","decomposition",0.869548008124805,0.301962939655415,0.178169291991642,0.0409955270485546,0.6802928591503,0.243640047844325,0.00419969383163949,0.416666666666667
172,"C","input",0.0850960556465497,0.00575024081075944,0.176561827751485,0.0366803013969788,0.681630610227066,0.244294057633774,0.00151821301167328,0.583333333333333
172,"C","conditional",0.236687389334042,0.0906606510934287,0.173833456099869,0.0363397543374624,0.681556471569606,0.244258009550195,0.000252195430770033,0.883333333333333
172,"C","decomposition",0.801224852162506,0.273835656133535,0.195617341299539,0.0376597609518061,0.68213894692586,0.244544682027248,0.00670039162313285,0.333333333333333
173,"C","input",0.108333168016983,0.0052697593490279,0.177776602554523,0.0466623637799306,0.676850556772561,0.241952779337655,0.00120764323745605,0.65
173,"C","conditional",0.276799801879039,0.0796180036466703,0.177093210140504,0.0464950922560391,0.676736915782138,0.241899049603562,0.000549323292617571,0.866666666666667
173,"C","decomposition",0.877428282850284,0.242031872449385,0.188139608180568,0.0482703470019448,0.676436609319563,0.241757723008828,0.00359985832821978,0.533333333333333
174,"C","input",0.0908880410549415,0.00683254084314728,0.131934442220457,0.0454488151514566,0.6737685193116,0.240457768866311,0.000613357942444629,0.833333333333333
174,"C","conditional",0.25453523976591,0.105311013348714,0.129501879235775,0.0452349977775557,0.673431238260905,0.240291283405158,0,1
174,"C","decomposition",0.785716752034082,0.327225292853104,0.142733312526045,0.0466187241851251,0.673503571745859,0.240327178645542,0.00398331984608133,0.466666666666667
175,"C","input",0.0815025876803316,0.00439935019919606,0.14234827864859,0.0298386108731863,0.673989140380993,0.240580051727389,0.000891538999137308,0.6
175,"C","conditional",0.225984760853717,0.0624866638585077,0.141753797388043,0.029343669760434,0.673889670620637,0.240534916873,0.000107412956150744,0.933333333333333
175,"C","decomposition",0.716526086396037,0.187736943988373,0.152214409928718,0.0292619150940992,0.674119230094509,0.240645341594166,0.00518102605107429,0.316666666666667
176,"C","input",0.0832379549183116,0.00702369225089075,0.123908222503213,0.0351446905151977,0.673667610080366,0.240437373707064,0.00138278774829805,0.566666666666667
176,"C","conditional",0.250286591781339,0.0992211445999841,0.122290041119491,0.0340147161261977,0.673490774944879,0.240357349310804,0.00011373605290451,0.933333333333333
176,"C","decomposition",0.810038757334848,0.315012750021769,0.130799128957001,0.0337094228405709,0.673623914714474,0.240414592846328,0.0030451950602962,0.5
177,"C","input",0.0802977848318303,0.00416726690867151,0.127505827151209,0.0326603197654956,0.678808428783708,0.242902768338778,0.000900583882672955,0.683333333333333
177,"C","conditional",0.207468998546466,0.0602881200620783,0.125326357757636,0.0320179827232135,0.678774313739824,0.242887927952517,0.000390050256921828,0.85
177,"C","decomposition",0.794496363695841,0.2339654581379,0.140270123516028,0.0325628276896826,0.678708704828131,0.242857051501202,0.00366644262329042,0.416666666666667
178,"C","input",0.0784318689839854,0.00578171625572289,0.153577763597602,0.0394257071785801,0.673780482707498,0.240468222679676,0.00218047590643391,0.566666666666667
178,"C","conditional",0.252311683000867,0.0916003380076406,0.150854755481216,0.0384432810091396,0.673608093359151,0.24038246891757,9.62731181932269e-05,0.966666666666667
178,"C","decomposition",0.80162986754949,0.301377416284214,0.156372538645391,0.0393054444033221,0.673812763988547,0.240479235873489,0.00374177043599911,0.45
179,"C","input",0.0818079774842436,0.00574840306732382,0.150703186311287,0.0515564715601919,0.679012040716993,0.243054722510382,0.00125141191738093,0.633333333333333
179,"C","conditional",0.224384895755239,0.0802608639738266,0.147442880814352,0.0508718330393771,0.678851349335217,0.242978769693596,0.000282462251279711,0.933333333333333
179,"C","decomposition",0.856531947525503,0.312765155507836,0.159256272369763,0.0528625646781608,0.679438054252011,0.243271465641674,0.00489546936492917,0.416666666666667
180,"C","input",0.0864405093199077,0.00593984284479577,0.148949160429412,0.0441180788273026,0.679024101421287,0.243010333523153,0.00117964794336251,0.65
180,"C","conditional",0.242376826617596,0.086580462373178,0.14558144479644,0.0430743735831423,0.678648694209772,0.242830535283823,0.000338015692973823,0.933333333333333
180,"C","decomposition",0.765275019118362,0.274119792572022,0.160924678229559,0.0453956359389418,0.67899049487942,0.242990157789304,0.00427301758860059,0.45
181,"C","input",0.078367313983267,0.00574022800268477,0.11038167366881,0.03052718818505,0.680634021669939,0.243804582221218,0.00116402768480815,0.666666666666667
181,"C","conditional",0.225472631632879,0.0915304818917558,0.109154290773871,0.0303355650838787,0.680711990308935,0.243843174450031,0.000454388907526512,0.833333333333333
181,"C","decomposition",0.786524663439702,0.340561503474592,0.119075439981638,0.0314097825490806,0.680885508357288,0.243928472983623,0.0034561523467083,0.483333333333333
182,"C","input",0.0759953434151006,0.00443841497685416,0.138604844460906,0.0381000598720063,0.681544855849696,0.244263141416752,0.00108511740170079,0.716666666666667
182,"C","conditional",0.1899895130028,0.0703927820499678,0.136250959762975,0.0373277531109485,0.681496355646673,0.244234861375518,0.000734137199133381,0.866666666666667
182,"C","decomposition",0.783093798175725,0.270359060714107,0.156778156225437,0.0390929930830632,0.681966629256379,0.244468761059872,0.00454793596410616,0.416666666666667
183,"C","input",0.0964960266608605,0.00826850333924307,0.165569851646354,0.037928805637673,0.675070314335181,0.241110918044691,0.00107961041774169,0.75
183,"C","conditional",0.240135923888607,0.117155362013841,0.164964545754064,0.0373936232019789,0.675028197505717,0.24108966299725,0.000617633976371577,0.833333333333333
183,"C","decomposition",0.932830539037234,0.415713209758075,0.183531014858403,0.0402801323952632,0.675519035705607,0.241332950471366,0.00441159887079429,0.4
184,"C","input",0.085133279060766,0.00572302569305768,0.156812413965973,0.0369510140968164,0.676566754392713,0.241803972323851,0.00151068419002489,0.666666666666667
184,"C","conditional",0.240660780624751,0.0859793761232914,0.154363605599613,0.036651116063312,0.67673906212528,0.241887815406103,0.000394394076862288,0.95
184,"C","decomposition",0.840424472129506,0.316287521458273,0.169777770238881,0.0372463802823394,0.67698300848409,0.242006245884067,0.00341341558078214,0.566666666666667
185,"C","input",0.0910210626255868,0.00622192737915478,0.140923558879154,0.0527532949076042,0.680123685045371,0.243569174109883,0.00134423558957909,0.666666666666667
185,"C","conditional",0.273562239984958,0.0895325787424181,0.139670339162513,0.05118024484656,0.680131058173159,0.243569428813318,0.000326671696642739,0.933333333333333
185,"C","decomposition",0.822582841292124,0.267915984517103,0.152533416870205,0.0559205377811032,0.68022290948297,0.243612677364252,0.00331510903074113,0.566666666666667
186,"C","input",0.0804014182007216,0.00389623543766788,0.14456098835385,0.0386666562252463,0.682332670260953,0.244651520092667,0.00160873126473427,0.6
186,"C","conditional",0.220613639179513,0.0631239804893482,0.142240171614127,0.0387916612912987,0.682083356369524,0.244529217796752,0.00077483958521459,0.85
186,"C","decomposition",0.800634035740188,0.226758626187977,0.15614569669504,0.0436038203845519,0.682264819877664,0.244620347829562,0.00376459515140185,0.45
187,"C","input",0.0817696461633337,0.00597952775049944,0.13841228052964,0.0345598485989487,0.678374512868547,0.242691234612233,0.000947038748263998,0.666666666666667
187,"C","conditional",0.234871357863397,0.0907408287625546,0.134854190879557,0.0343883963107639,0.678074305304084,0.242545738013842,0.000275476304686527,0.866666666666667
187,"C","decomposition",0.83225833331906,0.330035260978585,0.148046022868382,0.038823233520294,0.678388741302198,0.242702028978675,0.00409403972774312,0.433333333333333
188,"C","input",0.0946493166433454,0.00652380753726791,0.146215811726316,0.0353215378722751,0.677245946653757,0.242111113425153,0.000605113303507648,0.816666666666667
188,"C","conditional",0.235148849964602,0.0947890221089205,0.14683242842716,0.034692579775753,0.67713986298975,0.242059602640878,0.000337240569136754,0.9
188,"C","decomposition",0.772026718283693,0.291602290101806,0.16892974743817,0.0359482304016033,0.677474170188616,0.242223457203124,0.00362393636256977,0.466666666666667
189,"C","input",0.0743658337319319,0.0037124127537034,0.127786028159452,0.0318923886435411,0.678082722309284,0.242597268211521,0.000830672700641013,0.666666666666667
189,"C","conditional",0.203486613354328,0.05397603890777,0.126784892717656,0.0316724479858055,0.678057973692195,0.242585038381465,0.000412581521979566,0.9
189,"C","decomposition",0.901864149945171,0.222466906723312,0.137073956173418,0.0327262951246442,0.678228553272297,0.242662354348258,0.00338270201098996,0.466666666666667
190,"C","input",0.077908684237753,0.0054534549734831,0.12073904929979,0.0391329417557684,0.681322452927601,0.244148768938066,0.00105951744290746,0.666666666666667
190,"C","conditional",0.221925896594965,0.088885084174948,0.119139004699649,0.0386382030260252,0.681137421982433,0.244057588694846,7.8633125499918e-05,0.9
190,"C","decomposition",0.797733917739349,0.304521385746158,0.127403856013911,0.0407403901004781,0.681189378585889,0.244078800791712,0.00329651884196837,0.466666666666667
191,"C","input",0.092922183421651,0.00467865438729622,0.151915979095662,0.0382749407608008,0.67955428560502,0.243282938435872,0.00137268134906834,0.65
191,"C","conditional",0.251621975532232,0.0721102364120778,0.149034185144085,0.0372096034850345,0.679449066745268,0.243231445141978,0.000597016787814262,0.883333333333333
191,"C","decomposition",0.936147476607316,0.26635818599791,0.171292556128763,0.0399595798940626,0.679805993218473,0.243402883663279,0.00539281249415751,0.316666666666667
192,"C","input",0.0936037828648097,0.00541542742582558,0.15844525334298,0.0360907722919044,0.67505397693977,0.241120644675251,0.00128813618561365,0.65
192,"C","conditional",0.254079725808244,0.0836662657635355,0.155570905641145,0.0356948795178136,0.675048160378767,0.241116238355717,0.000242787120740521,0.916666666666667
192,"C","decomposition",0.96470552030317,0.293314156275352,0.179380257686317,0.0387409141169422,0.675242143653181,0.241212995557,0.00680318932948727,0.383333333333333
193,"C","input",0.0758459905330369,0.00646228564565462,0.124169237580042,0.0397903274371012,0.676483162584523,0.241784277274866,0.00105549583960005,0.566666666666667
193,"C","conditional",0.218538880548213,0.08910594477246,0.123731984759384,0.039265319641054,0.676399843784505,0.241742573380187,0.000312327953581079,0.9
193,"C","decomposition",0.824430844047642,0.340892666381107,0.133712102968964,0.0387709699620707,0.676597163348511,0.241833167751115,0.00400722721927229,0.416666666666667
194,"C","input",0.0977434560434052,0.0059123715925741,0.159254225481172,0.0435899594570878,0.678991716925049,0.243021087745682,0.00112200571102847,0.75
194,"C","conditional",0.238583139605554,0.0756845237252013,0.154882223132265,0.0428965669037998,0.678860062407783,0.24295775410283,0.000622916497711347,0.8
194,"C","decomposition",0.895239276739432,0.326783285016082,0.172239235560081,0.0430990501764724,0.67942768591186,0.243234119759829,0.00505407180532083,0.383333333333333
195,"C","input",0.090115826698692,0.00591057859229878,0.152697410929729,0.0308819798461432,0.674246706895625,0.240690525126163,0.000408096670000006,0.75
195,"C","conditional",0.245411197757592,0.0922030707107993,0.149535594841963,0.0300645777031702,0.67411925271697,0.240630580268849,3.91695214334853e-05,0.966666666666667
195,"C","decomposition",0.8650133713518,0.279477296400001,0.170104484990188,0.0317084751835757,0.674216823667361,0.240678545407421,0.00459777906225819,0.45
196,"C","input",0.0905746170540776,0.00682344147884965,0.152968686324457,0.0372340782144819,0.680975668286061,0.243974648224611,0.000828107316861659,0.65
196,"C","conditional",0.235113839967329,0.0970006564312819,0.14885775711685,0.0368394337598027,0.680757964897562,0.24387003531497,0.000292727491059763,0.85
196,"C","decomposition",0.860046838925111,0.351292026476831,0.165249011135351,0.0400460314197705,0.681130900460989,0.244049724072811,0.0051159454396379,0.333333333333333
197,"C","input",0.102354098995177,0.00456764260929496,0.167852114871216,0.0403877569710312,0.684063188307235,0.24549486977563,0.00077096813051753,0.716666666666667
197,"C","conditional",0.27636129334819,0.0661428736874143,0.164510871267868,0.0397285469052675,0.684046033913632,0.245484447513867,8.91409303651901e-05,0.95
197,"C","decomposition",0.895765580655095,0.221334275181974,0.187157153687415,0.0416037184809847,0.683761312029065,0.2453453774425,0.00253751158942677,0.583333333333333
198,"C","input",0.0836198048089209,0.00554126678092441,0.13667934122035,0.0383403988586601,0.682709815689703,0.244821503543514,0.00111694408310573,0.683333333333333
198,"C","conditional",0.232772412028921,0.0703301232886484,0.133151680062467,0.0379688583970742,0.682203344079196,0.244574500166684,0.000317575545632971,0.85
198,"C","decomposition",0.884837942328152,0.255406274096429,0.149049473354096,0.0442839161478514,0.68262374544423,0.244776068709024,0.004867722693942,0.416666666666667
199,"C","input",0.0798127709943793,0.00573449410871068,0.138876311894886,0.0314700707356715,0.667943544518879,0.237731710795124,0.000879659701777563,0.683333333333333
199,"C","conditional",0.230667926624892,0.0877801709064581,0.137337183604915,0.0307212385356983,0.66803480540749,0.237777052234224,0.000130523753646254,0.95
199,"C","decomposition",0.836909403961654,0.341474652483555,0.149643654320469,0.0313107219561604,0.668229162707715,0.237862037186443,0.0033541933739747,0.433333333333333
200,"C","input",0.0937477882725747,0.00516081149473181,0.1558989336432,0.0359731243568528,0.677264966267433,0.242181104639328,0.00157635930887674,0.5
200,"C","conditional",0.265521297080431,0.0788710510275306,0.151467681264159,0.0353349396611518,0.677251931076767,0.242170272878496,0.000162584894778133,0.916666666666667
200,"C","decomposition",0.887356623994766,0.259245891141402,0.162138823236096,0.0371867151918691,0.677715080945044,0.242396723410549,0.00526519972629103,0.4
1,"D","input",0.086163931923881,0.00541582422324863,0.149911705419838,0.0382213914099304,0.678071555775818,0.242569259741209,0.0012506179465069,0.566666666666667
1,"D","conditional",0.259358970456461,0.0864586665363783,0.147750593295912,0.0373979172971781,0.677861175515756,0.242467478810759,0.000103362145509092,0.966666666666667
1,"D","decomposition",0.895263530969077,0.277992621279281,0.145112036794869,0.037014433485579,0.677622170533835,0.242352502477715,0.000319264650375645,0.783333333333333
2,"D","input",0.0770891235275692,0.00596534206793659,0.125908869572124,0.0307203725239397,0.673807726225879,0.240543151851854,0.00118087078917352,0.716666666666667
2,"D","conditional",0.224099178384456,0.0869104006220667,0.126373475341314,0.0304529199720465,0.673789532643677,0.240532435120057,0.000325046399491257,0.933333333333333
2,"D","decomposition",0.877226478160238,0.310656415196208,0.121639655339221,0.0298247273950234,0.67351318880719,0.240399743032819,0.000193073668699215,0.883333333333333
3,"D","input",0.0865646497567837,0.00544622278963217,0.133948291044869,0.0434480147816959,0.680783064203541,0.243891200900108,0.00116426455358516,0.65
3,"D","conditional",0.235068750354465,0.0809563237018275,0.132865793802506,0.0424227557997486,0.680676117825046,0.243840302932942,0.000214979535676275,0.866666666666667
3,"D","decomposition",0.891791635968598,0.280874704796806,0.129223617513184,0.0427089317306464,0.680242603201822,0.243628765251893,0.000204625172563963,0.816666666666667
4,"D","input",0.0837811520755236,0.00582963132922787,0.155178997393215,0.0431557855560393,0.68104648138793,0.243996673351897,0.00183136061660419,0.516666666666667
4,"D","conditional",0.239220639046141,0.0751409053052605,0.151617938090042,0.0428201237867237,0.680708188584445,0.243838234024588,3.59928911915571e-05,0.95
4,"D","decomposition",0.801240661215904,0.251925605425484,0.145863740681394,0.0418680334259446,0.680333218947477,0.243657534366674,0.000119977683214156,0.866666666666667
5,"D","input",0.0870281291335628,0.00651095658170759,0.153928002691302,0.04492412554217,0.673813878420584,0.240552006320941,0.00124067592740997,0.733333333333333
5,"D","conditional",0.248144138883877,0.104321539832911,0.151898287610397,0.0444063240956401,0.673687897521329,0.240486984271589,0.000155715560198698,0.95
5,"D","decomposition",0.784593586357378,0.330380427516224,0.147116215667812,0.0434096599963199,0.673401927788957,0.240352818854646,0.000141345023881948,0.9
6,"D","input",0.0842281852088243,0.00624567074075424,0.169146350679607,0.0390059676951137,0.678067014011747,0.242556177491717,0.000942741770934741,0.6
6,"D","conditional",0.238867055250711,0.0976525664052157,0.164735843779863,0.0377409561139869,0.677646316660453,0.242351588640541,5.12411803757227e-05,0.9
6,"D","decomposition",0.793471075369729,0.303267858959505,0.159302646157724,0.0367774139478444,0.67748975501929,0.242274310591885,0.000509806903062949,0.75
7,"D","input",0.0923021449712555,0.00632425656718306,0.148274713341334,0.0353951419266373,0.675972144934608,0.241521117161384,0.000886154373133732,0.766666666666667
7,"D","conditional",0.260339642419723,0.103026274445277,0.145582917750761,0.0355238796274502,0.675486940917547,0.241294832178102,0.000385082815036801,0.883333333333333
7,"D","decomposition",0.890738875559125,0.348772546890175,0.142500916418102,0.0356966959497567,0.675455918740124,0.241270643066027,0.000409918469925226,0.883333333333333
8,"D","input",0.0834065789584045,0.00469000283966215,0.130041338847334,0.0413330094610251,0.670745735487749,0.238981545920481,0.00110243294023163,0.666666666666667
8,"D","conditional",0.219940017840452,0.078199097553007,0.128964231729603,0.0411231715943655,0.670447946637704,0.23883950248868,0.00053523394952867,0.833333333333333
8,"D","decomposition",0.816677062139396,0.259754489599432,0.124402367036767,0.0401539714335004,0.670447270176253,0.238838515120948,0.00028503316949173,0.816666666666667
9,"D","input",0.104288750221368,0.00643485091569006,0.1651261920345,0.0433957304069632,0.67779498038323,0.242432001501049,0.000561463626645283,0.8
9,"D","conditional",0.270603274642561,0.0917950486482786,0.162899821045994,0.042792411143518,0.677521431404178,0.242303942646676,2.96015349728488e-05,0.983333333333333
9,"D","decomposition",0.81314667340268,0.289332970299513,0.156672127183755,0.0424919524400771,0.677257904842739,0.24218030670383,0.000131903891379132,0.916666666666667
10,"D","input",0.0769637962603211,0.00600963139556652,0.147842560185981,0.0336677054000532,0.672420130032023,0.239826295648785,0.00123729750792906,0.683333333333333
10,"D","conditional",0.210519236385992,0.0913032914261233,0.145625924808972,0.032847450172046,0.672518794990056,0.239867995233427,0.000570554002307707,0.85
10,"D","decomposition",0.770173599866902,0.299912488850325,0.141371638445796,0.0321078480212765,0.672308843314733,0.239762355361782,0.000125592327834799,0.883333333333333
11,"D","input",0.100313343413227,0.00582655898066532,0.169287067454297,0.0420320595320114,0.6816446480163,0.244298513349906,0.00151923959226569,0.65
11,"D","conditional",0.277916193474943,0.0926758050638101,0.1677351815313,0.0414780782741787,0.681486238494123,0.24422306201816,2.93405326707944e-05,0.933333333333333
11,"D","decomposition",0.843745474865586,0.272088144163317,0.1646658350131,0.0406467951375822,0.681376405938171,0.244168316550768,0.00022248073312975,0.9
12,"D","input",0.0917419557765573,0.00448295574213575,0.141544888680584,0.0364408233366829,0.678304920110485,0.242645558436243,0.000910126675949505,0.716666666666667
12,"D","conditional",0.239728543270199,0.0689091882076321,0.13838686262278,0.0361455498745267,0.678054389439778,0.24253090843562,0.000142097090371926,0.95
12,"D","decomposition",0.820214577826566,0.22554508690687,0.135533565689463,0.035886566090935,0.67781313392248,0.242412472974413,0.000245473758650001,0.816666666666667
13,"D","input",0.0967792082083213,0.00642823522446531,0.162498335037448,0.0308402449539753,0.68192432657825,0.244429788580461,0.000887332121528392,0.75
13,"D","conditional",0.24946497796724,0.0962601223958219,0.158639565199854,0.0306801255036194,0.68201071607513,0.244471259378843,0.000288494262402909,0.9
13,"D","decomposition",0.856381092039243,0.328576726600903,0.154716176150288,0.0299689405822082,0.681471524792546,0.244209199387118,0.000435150008655059,0.833333333333333
14,"D","input",0.0863402891743209,0.00544025603159266,0.132519321618244,0.045991072767891,0.676766513519358,0.241917188277128,0.000866240637540614,0.733333333333333
14,"D","conditional",0.244522675252049,0.07935972909349,0.130006833563161,0.0449879152245966,0.676443818170673,0.241767575440898,6.25554898245275e-05,0.933333333333333
14,"D","decomposition",0.824158170195454,0.258450885889522,0.126480292939157,0.0442246167586903,0.676325511584713,0.241710195689583,0.000120758678267633,0.883333333333333
15,"D","input",0.106831271878858,0.00666701909243206,0.141951497654251,0.0466963324878934,0.682318596663207,0.244596989434553,0.000404377671927628,0.783333333333333
15,"D","conditional",0.275536417864182,0.0973375143557519,0.140982670630873,0.0457892849875158,0.682333600375057,0.244612232200916,3.86187083325236e-05,0.966666666666667
15,"D","decomposition",0.870542441419174,0.275497596989669,0.139703325938061,0.0447607511714751,0.682258874426575,0.244576035667331,0.000486343287253129,0.85
16,"D","input",0.0847931138827215,0.00499420806147419,0.140288758868908,0.0326561448002801,0.67778709155849,0.242433975825473,0.00103166181541358,0.783333333333333
16,"D","conditional",0.215484381824719,0.0775735193607585,0.139559231576931,0.0323652546331226,0.677622373341492,0.242360229340136,0.00061029619640077,0.883333333333333
16,"D","decomposition",0.86417526797546,0.281281241890277,0.135273559035791,0.0314159243698902,0.677515109052083,0.242306248119215,0.000149400542465986,0.933333333333333
17,"D","input",0.0942377581190993,0.00565682633538204,0.155960610405172,0.0370942638994588,0.672168902156357,0.239679781738964,0.00139957336800044,0.7
17,"D","conditional",0.242197354314931,0.0801476347048372,0.153854267836504,0.0367524211770629,0.672076638032345,0.239632562536022,0.000496871560394753,0.933333333333333
17,"D","decomposition",0.879569838864635,0.277702877205774,0.147716070138423,0.0349739202420193,0.671967154380052,0.239581425478067,0.000547526071235216,0.783333333333333
18,"D","input",0.0746353633576084,0.00398384189559446,0.135635005758642,0.0473828934353344,0.678938375391104,0.242980975841998,0.00108771521982988,0.516666666666667
18,"D","conditional",0.207952879825407,0.0664675278431979,0.133796649855821,0.0466405188262658,0.679052536605057,0.243034822956431,0.000325485589374889,0.783333333333333
18,"D","decomposition",0.824674700691324,0.235239545728097,0.130434818991396,0.046009615681246,0.679118455397894,0.243067976608838,0.000447343681709202,0.683333333333333
19,"D","input",0.10844409207545,0.00701535553070789,0.159604293411106,0.0451653072469687,0.674853286036027,0.240974172300785,0.000613425856852056,0.766666666666667
19,"D","conditional",0.277211855327579,0.110053678802826,0.155572005744758,0.0444886968153008,0.674917855247684,0.241001027244949,7.11799111551013e-05,0.95
19,"D","decomposition",0.844168424227871,0.334009972260667,0.153582036758823,0.0434923553129983,0.674806095194379,0.240945778329912,0.000241808859089095,0.783333333333333
20,"D","input",0.0794934438551987,0.00527014960249987,0.135049917739796,0.037190368894603,0.676509209305035,0.241781897574662,0.000899397675826372,0.633333333333333
20,"D","conditional",0.234160487634072,0.0806715603162605,0.133612220175752,0.0371263010878928,0.676327716029807,0.241696706737541,0.000208163520240219,0.883333333333333
20,"D","decomposition",0.818630234142831,0.263023945062612,0.128931891046169,0.0363572055979987,0.676189190839961,0.241630038897168,0.000252783580834939,0.8
21,"D","input",0.0971857297280573,0.00600954910950928,0.154132955154647,0.0332254316796772,0.676529997214973,0.24180645773938,0.00135749918918884,0.666666666666667
21,"D","conditional",0.271228017238613,0.0893452453475708,0.150631152328967,0.0325946692666803,0.676566724424672,0.241822263944166,0.00061235116794733,0.916666666666667
21,"D","decomposition",0.907869489854934,0.284914693736236,0.146560904460108,0.0318179921396563,0.676595656438149,0.241834939588746,0.000225772918865009,0.9
22,"D","input",0.0787898507091377,0.00693371121108266,0.133583019147972,0.0336044213803979,0.67675800053938,0.241926503753691,0.00090367304679219,0.683333333333333
22,"D","conditional",0.227765766985711,0.105402115268308,0.130395677777232,0.0331853101203641,0.676711482891167,0.241907130069054,0.00010898888783647,0.883333333333333
22,"D","decomposition",0.8055621931539,0.343165694802141,0.128698855717963,0.0334496536626041,0.676592891637099,0.241847425066334,9.58973554511337e-05,0.9
23,"D","input",0.0886685378366328,0.0069764736001663,0.153203573759755,0.0305299646457239,0.670901508221778,0.239148794895117,0.00139153959008008,0.583333333333333
23,"D","conditional",0.252084965936082,0.103899164387803,0.153256431843538,0.0301318884248146,0.670679406403413,0.239039399217197,0.000205609929762962,0.916666666666667
23,"D","decomposition",0.854525662832336,0.335688621615502,0.148460091638647,0.030200992080072,0.670317383721939,0.238863744084815,0.000193188748565268,0.866666666666667
24,"D","input",0.108449658060107,0.00666349556064492,0.180134410748689,0.0407079755187545,0.67697840357771,0.242007322941205,0.000881101187170539,0.766666666666667
24,"D","conditional",0.281004154709016,0.101472602902311,0.17589845245432,0.0404935867187105,0.676627818798385,0.241835297404429,0.000149656844475791,0.95
24,"D","decomposition",0.856080269562352,0.295325093849364,0.171184869851019,0.0399084120471705,0.676551021061973,0.24179562194981,0.000364452354845868,0.816666666666667
25,"D","input",0.09105053376819,0.00636353895138247,0.156714759236153,0.0434538670318954,0.674356764418107,0.240756141934082,0.000686350346929335,0.683333333333333
25,"D","conditional",0.237756620260639,0.0919257221088396,0.154711475500737,0.0432948355118914,0.673969794305709,0.240569154084737,4.16908147470289e-05,0.933333333333333
25,"D","decomposition",0.820031794461164,0.302606486245704,0.149635535540347,0.0416359627452496,0.673793199140347,0.240483582363389,0.000198534157101764,0.816666666666667
26,"D","input",0.0859078367485772,0.00619260350096477,0.15928758690148,0.0362511906122903,0.672869914681517,0.23999550221341,0.00142517495249145,0.583333333333333
26,"D","conditional",0.25331959577899,0.0954282893158906,0.15825548383443,0.0357909645344982,0.672908929007823,0.240013917423531,0.00014623740778601,0.933333333333333
26,"D","decomposition",0.864784324301747,0.29875349460761,0.154519529249699,0.0350145143280124,0.6728103567819,0.239968253915909,0.000381803719102271,0.783333333333333
27,"D","input",0.0782165223789107,0.00499420806147419,0.140369703664697,0.0342834741125789,0.675342916234511,0.241268339864675,0.00155805016918116,0.533333333333333
27,"D","conditional",0.231512649838302,0.075836244825839,0.139671266977403,0.0335667616228326,0.675334931372438,0.241269285168579,0.000304468012051032,0.866666666666667
27,"D","decomposition",0.800903531806167,0.251021869327544,0.136301278266097,0.0324199562542831,0.675109863468101,0.241159866843404,0.000417353210218247,0.783333333333333
28,"D","input",0.0856370889035547,0.00687431720546758,0.163862699485177,0.0382080115789232,0.678973454937127,0.243034459864524,0.00125826277406819,0.6
28,"D","conditional",0.236225160163459,0.0911719081279001,0.161658750692556,0.0379608875861395,0.678843725008123,0.242969785869226,3.35903600767564e-05,0.933333333333333
28,"D","decomposition",0.802771084106662,0.29930889754475,0.157103559311595,0.0373034947404244,0.678692645691492,0.242897292587558,0.000303892638507025,0.833333333333333
29,"D","input",0.10375596421531,0.00550862022714594,0.159550651116293,0.0332894376338857,0.681513336324715,0.244250548565175,0.00111394295142262,0.666666666666667
29,"D","conditional",0.282632462939408,0.0892581357480774,0.155334249248143,0.0332298190594788,0.681359261748122,0.244177297116028,0.00014025665166922,0.916666666666667
29,"D","decomposition",0.883487999921008,0.268944385465187,0.152977089324844,0.0332006701693515,0.681184389914846,0.24409669668093,0.000452938444025129,0.75
30,"D","input",0.0967388756076947,0.00531492500979096,0.165020256225004,0.0400234448082353,0.676353597439804,0.241741448434964,0.000911554140212473,0.75
30,"D","conditional",0.264415844499003,0.0781100599598265,0.162748223191142,0.0399560043779913,0.676394455449773,0.241767458072337,5.32613606137535e-05,0.933333333333333
30,"D","decomposition",0.860679703621574,0.260741365914566,0.157217968669487,0.0398632924050998,0.675892409106773,0.241520159946361,0.000196134268155682,0.8
31,"D","input",0.0870548219333133,0.00646511845708453,0.143969202773849,0.0381323996310664,0.679162387877254,0.243061922076178,0.00187749946831737,0.5
31,"D","conditional",0.250301486442316,0.102475743559346,0.144606851001021,0.0374635260924302,0.679026211494657,0.242996548519023,0.000590785537679263,0.833333333333333
31,"D","decomposition",0.844011021220004,0.298999512213552,0.139878594854793,0.036690743248635,0.678942780986732,0.242958989436511,0.000213372253502847,0.833333333333333
32,"D","input",0.0903563066815096,0.00635049958176061,0.156866301099035,0.0398136527135668,0.681050852117098,0.244021207510647,0.00104509191860262,0.7
32,"D","conditional",0.23516666557594,0.0814099939977061,0.155129844169633,0.0390345322168686,0.680824919814528,0.243911888402522,0.000403382476929765,0.916666666666667
32,"D","decomposition",0.805926731534581,0.266107512674155,0.148626792841933,0.0389534864747327,0.680615629922035,0.243807283027942,0.000133736338065846,0.866666666666667
33,"D","input",0.100418373618819,0.00545341872870181,0.160944544215205,0.0315292239318926,0.682993203821785,0.244949948148954,0.00146014858369361,0.55
33,"D","conditional",0.286178741460685,0.0861954198268152,0.157176095117559,0.0307112726506209,0.68299397071206,0.244954012856358,0.000132148014029139,0.966666666666667
33,"D","decomposition",0.87533137787381,0.277534169380974,0.151290474924534,0.0303594794450777,0.682937198455809,0.24492938882425,0.000385633268952891,0.85
34,"D","input",0.0720007661287427,0.0054016661748865,0.138478900995509,0.0322075862865676,0.681769592610813,0.244390602382147,0.000752993232470222,0.733333333333333
34,"D","conditional",0.19638662748285,0.0904306202050089,0.135740949093085,0.0320430728505572,0.681679118707402,0.244343379102722,0.000414030503587192,0.9
34,"D","decomposition",0.716949344525432,0.308448619694419,0.130980376212574,0.0320264872767456,0.681550116146538,0.244281779305604,0.000245294454838343,0.833333333333333
35,"D","input",0.0959728930354157,0.00519978451245196,0.151503481694758,0.0348343823382074,0.678009596893695,0.242505523637326,0.000969135635504607,0.716666666666667
35,"D","conditional",0.267903979621103,0.0789562048072904,0.146746646722612,0.034383575443892,0.677541459842914,0.242284187277046,0.000298085498012123,0.933333333333333
35,"D","decomposition",0.911078438909075,0.266750235493528,0.145018458093162,0.033755756710164,0.677459859393949,0.242241552144816,0.00035857137403507,0.833333333333333
36,"D","input",0.0872367737526627,0.00528228562743936,0.151386018864256,0.0433153804510937,0.67614925301914,0.24160249634955,0.00144321421260911,0.616666666666667
36,"D","conditional",0.234499574697094,0.0781734316810445,0.148361787946606,0.0429528386165985,0.67600549196329,0.24154068788065,0.000328119353851429,0.933333333333333
36,"D","decomposition",0.837802457372284,0.263187021981051,0.145103889299042,0.0426439046881161,0.675587849362778,0.241366673880354,0.000214179545515838,0.833333333333333
37,"D","input",0.0816048316736851,0.0041295020124349,0.141490427493646,0.0264431479949758,0.681526725985878,0.244260997975598,0.00235571451004275,0.666666666666667
37,"D","conditional",0.225028097997994,0.0630661604746183,0.14072823950954,0.026119382717795,0.681413424903078,0.244200717257807,0.00162882922303861,0.916666666666667
37,"D","decomposition",0.88222885266874,0.223046246899624,0.137022199012597,0.0260357649944822,0.68139682646823,0.244201960309224,0.000185877966602963,0.816666666666667
38,"D","input",0.0851823768782659,0.00631358852502833,0.147886736196194,0.0429273351119246,0.67806645951138,0.242561692497172,0.00139458318376906,0.583333333333333
38,"D","conditional",0.22776622155862,0.0887548998991434,0.14533762244723,0.0421745383316054,0.677788585992503,0.242422115345162,0.0004522120494929,0.9
38,"D","decomposition",0.826705850910303,0.307553777432206,0.141598433266499,0.0407891031059462,0.677542278766615,0.24229885061934,0.000450546331880491,0.75
39,"D","input",0.0803666658754325,0.00434503099670674,0.143576115167492,0.0401854951429482,0.670450058872931,0.238835261277616,0.00136648970075826,0.583333333333333
39,"D","conditional",0.238664258951723,0.0702617317461042,0.138187891944266,0.0398282436055773,0.670237409846665,0.238733226733699,3.86303848010879e-05,0.983333333333333
39,"D","decomposition",0.836406304967577,0.239517647851146,0.136267078292388,0.0393122426139258,0.670032713593688,0.238631759930046,0.000283493690713114,0.816666666666667
40,"D","input",0.0868461969162946,0.00617425783792609,0.13559562049256,0.0324926649518904,0.67145278250656,0.239370615074215,0.00101599050794057,0.65
40,"D","conditional",0.2623511101079,0.0849821074340768,0.134460371933276,0.0318081125532933,0.671537354004852,0.239416411500027,5.09699569705147e-05,0.933333333333333
40,"D","decomposition",0.900176336949068,0.251832046434402,0.129079989480578,0.0308092837875827,0.671532034706453,0.239416069409701,0.000315514486671803,0.8
41,"D","input",0.0915560729760148,0.00503489824066668,0.158889657894969,0.0372089905589988,0.67643471528487,0.241730788440861,0.00071529826246513,0.733333333333333
41,"D","conditional",0.238348960370928,0.0794973604990811,0.155582746397421,0.0366726462587409,0.676137358754353,0.241592994745066,0.000526437441942562,0.866666666666667
41,"D","decomposition",0.817281383783657,0.260495892774637,0.149430343651268,0.0358479543777067,0.675618180101113,0.241344602697216,0.000336120499865914,0.833333333333333
42,"D","input",0.0772002985618076,0.00529012818614065,0.128724376138741,0.0358970678489944,0.679182240983182,0.243091487480234,0.00129768291903445,0.616666666666667
42,"D","conditional",0.212957033821997,0.0830406400899209,0.124544809885635,0.0353671272237321,0.67904479810186,0.243022467355803,0.00056441669923303,0.9
42,"D","decomposition",0.828370959289008,0.299207748023097,0.122794408168771,0.034241180888144,0.67915518975788,0.243077053970556,0.000249012177815119,0.883333333333333
43,"D","input",0.0904096593810038,0.00395228962820569,0.13180116293067,0.0418334088851399,0.675091156088111,0.24111404928504,0.00112795050056907,0.7
43,"D","conditional",0.245264731889643,0.0591770385590043,0.129446949339763,0.0418315850252203,0.675080208440813,0.241110445495759,0.0003470459839718,0.916666666666667
43,"D","decomposition",0.855786728931739,0.193463679567666,0.127936890717043,0.041032021981875,0.674986111022409,0.241060856129659,0.00032336205302491,0.866666666666667
44,"D","input",0.0916058641882235,0.00588957782623183,0.157568182026047,0.0465486427098862,0.679389734652637,0.243231274331701,0.00150117953721156,0.533333333333333
44,"D","conditional",0.259996914951132,0.0894993417694152,0.154865861589585,0.0453960981274256,0.679221950593445,0.243145397150689,0.000691368023910835,0.85
44,"D","decomposition",0.885960724705134,0.298076075916157,0.15036955583649,0.0441969957583648,0.678966932191201,0.243022782292151,0.000277322609940011,0.883333333333333
45,"D","input",0.0808871505077982,0.0056129388802442,0.140380713214276,0.0355127785739838,0.678738429674079,0.242909685825187,0.00061151461635892,0.7
45,"D","conditional",0.23110245178573,0.0769692885574711,0.136388460568351,0.0349792083041355,0.678553439175487,0.242820589308516,0.000126913573260134,0.966666666666667
45,"D","decomposition",0.821598059288804,0.275474543778863,0.133570910793467,0.0342642236875416,0.678553963837292,0.242821068002986,0.000397710787663931,0.783333333333333
46,"D","input",0.0893818946319402,0.00653006681555159,0.164331962573918,0.0374189722963615,0.67511800431464,0.241121583248541,0.00104176274709175,0.666666666666667
46,"D","conditional",0.237760800958191,0.0990348860333884,0.1611855282749,0.0369249483127064,0.675138020673946,0.241126275976908,0.000359270761547783,0.85
46,"D","decomposition",0.81462267951886,0.316364757697152,0.154991868847583,0.0372558944984883,0.674854035371175,0.240986406968721,0.00012276176814776,0.883333333333333
47,"D","input",0.0841012189489778,0.00574145282162917,0.135207656625602,0.0385119757764566,0.664731848489219,0.236175082622917,0.000934335132659497,0.7
47,"D","conditional",0.24113265687438,0.0883123801301917,0.133186150234772,0.0379035090409495,0.664479584470797,0.236057032227792,0.000394834905794626,0.916666666666667
47,"D","decomposition",0.868280939454569,0.293114849439666,0.129720244569187,0.0377934226039018,0.664376613674739,0.236003219476526,0.00026015906978206,0.916666666666667
48,"D","input",0.0936152434537726,0.0065358183140345,0.160361520299457,0.0378565631561599,0.678815466627113,0.242935071436008,0.000971398116757751,0.716666666666667
48,"D","conditional",0.240425293701755,0.102122767149974,0.157512326709951,0.0376275858282106,0.678581482933387,0.24281837784455,0.000296509603095273,0.85
48,"D","decomposition",0.805718654483337,0.320640260777798,0.153847354932799,0.0369067032846397,0.678703727130856,0.242877936128969,0.000339107057617122,0.783333333333333
49,"D","input",0.0924584637398863,0.00553212344261613,0.152619751190935,0.040339915170711,0.672500118986148,0.239924770523456,0.0012356197676417,0.65
49,"D","conditional",0.24238784915608,0.0831944782503678,0.151619733076499,0.0399724512222068,0.67260916190583,0.239975497272266,0.000246861387836946,0.9
49,"D","decomposition",0.879608792684835,0.289411937434555,0.148440009116208,0.03968402093671,0.672328759619492,0.239840735505198,0.000431426570658493,0.833333333333333
50,"D","input",0.0877076723964162,0.00568722008143266,0.139330249532179,0.0373639705032039,0.681566380750011,0.244254978512153,0.000659385074458649,0.766666666666667
50,"D","conditional",0.241572579844889,0.0850449172173489,0.139193389847046,0.0372687996472088,0.681668533684256,0.244306320287889,0.000295942939606767,0.95
50,"D","decomposition",0.869740595517771,0.282185867941622,0.134897127229122,0.0361688630042659,0.68158179261994,0.24426240871598,0.000198261916448275,0.833333333333333
51,"D","input",0.0753959054654536,0.00547786720037673,0.133454494829109,0.0384480606341621,0.678878687533095,0.242950387534718,0.000862534416455933,0.65
51,"D","conditional",0.220476297088412,0.0795450067315959,0.130992547087024,0.0381486364059518,0.678776689335639,0.242901502578298,2.41363814861913e-05,0.966666666666667
51,"D","decomposition",0.792775707430547,0.29591381634762,0.125600921261955,0.0371344301733027,0.678780086054364,0.242904318310825,8.74021016583182e-05,0.95
52,"D","input",0.0951580692394308,0.00499420806147419,0.145189057222984,0.03876017064587,0.684298477255932,0.245668009060822,0.00111204726446246,0.65
52,"D","conditional",0.269069235008208,0.0758521721534273,0.144051291903167,0.0382067396666962,0.68418754911855,0.24561501465818,0.000167640108383277,0.916666666666667
52,"D","decomposition",0.957407387500599,0.250147880619641,0.140421932218036,0.0366180029030602,0.684021606338298,0.245533933618854,0.000279959798102172,0.866666666666667
53,"D","input",0.0935067102541591,0.0053931847061888,0.153350767803876,0.0433451383077944,0.678007414521732,0.242568467758587,0.000587859940679286,0.783333333333333
53,"D","conditional",0.253292398229802,0.0823439531947634,0.149950247041752,0.0426134691675579,0.677859577035114,0.242499613913699,7.00021145596965e-05,0.95
53,"D","decomposition",0.846051797900345,0.257664333309552,0.147123814533915,0.0419265767895106,0.677718295051762,0.242427412480041,0.000333146381385142,0.8
54,"D","input",0.104891494431298,0.00735723254100671,0.156787851922173,0.0476287665770767,0.6773371885052,0.242204486045088,0.000805201274598232,0.683333333333333
54,"D","conditional",0.281710576861688,0.113734627325081,0.154309146323164,0.0470220561686217,0.677093598602319,0.242087904368999,0.000139910884514582,0.916666666666667
54,"D","decomposition",0.89600285328999,0.338060738505158,0.149166085883762,0.0455188713236818,0.67703519619866,0.242057061027033,5.16347761157887e-05,0.9
55,"D","input",0.0912904922476707,0.00532825150581315,0.16598808512454,0.035552720516465,0.680389643771055,0.243674419330533,0.00109615642426455,0.65
55,"D","conditional",0.262180367320251,0.0721765710199036,0.161762046357145,0.0351342007139608,0.68006716173022,0.243518757611973,0.000284406142652162,0.933333333333333
55,"D","decomposition",0.85556655980382,0.232340172720284,0.157099525313616,0.0347313191005664,0.679959300381228,0.243465515705854,0.000217970173867086,0.866666666666667
56,"D","input",0.096128216599245,0.00641401362508027,0.161175584794882,0.0415239835930991,0.675959752556648,0.241537022660626,0.000281205090865725,0.783333333333333
56,"D","conditional",0.256777776192882,0.0975396066461329,0.1593372945706,0.041305496505754,0.675812827627428,0.241461863324344,8.66972207515017e-05,0.966666666666667
56,"D","decomposition",0.844520185319664,0.292544130851373,0.156367441163348,0.0405787927013336,0.675680379704464,0.241399369317797,0.000659641151164232,0.716666666666667
57,"D","input",0.0887782052207483,0.00544081659186556,0.143238879903363,0.0370991780126972,0.678821443815043,0.242897128136222,0.000738193920276016,0.766666666666667
57,"D","conditional",0.245771828678571,0.0839488845258517,0.1422218619985,0.0360369523211038,0.678760327433191,0.242866052122163,6.18388296034204e-05,0.966666666666667
57,"D","decomposition",0.863913896418983,0.285342886675518,0.13775122202029,0.0347616231156653,0.678611799727369,0.242797697946881,8.16677559556426e-05,0.933333333333333
58,"D","input",0.0917089014134057,0.00521663468872465,0.156437011556387,0.0445467323932117,0.680738292226252,0.243852569317213,0.00108869885904441,0.716666666666667
58,"D","conditional",0.242902241169358,0.0754637892003576,0.155273035981375,0.0440485000385237,0.68069377463845,0.243829707726862,0.000324456332767266,0.916666666666667
58,"D","decomposition",0.853596631002291,0.246141588377469,0.152879710280987,0.0438800010980147,0.680531281858924,0.243747562128887,0.000177658178962151,0.883333333333333
59,"D","input",0.092749152781147,0.00585026738041326,0.179081864421494,0.0359849438826262,0.674362326783924,0.240712229350236,0.00108906545900707,0.666666666666667
59,"D","conditional",0.249251128001865,0.0889068908426182,0.176236549747102,0.0358228394874345,0.674120855415648,0.2406045516478,0.000386322415463369,0.883333333333333
59,"D","decomposition",0.782975814375156,0.266358290232929,0.168821502817137,0.0345777264376112,0.673947107214385,0.240520610168464,0.00036681640930319,0.816666666666667
60,"D","input",0.0806124253127209,0.00399679103631742,0.124631717005001,0.0402315359320305,0.674956764184577,0.241062800624793,0.000813573172833984,0.716666666666667
60,"D","conditional",0.228155964012551,0.0592669455366629,0.122913613279377,0.0397592758484317,0.67503722689527,0.241097822732053,5.2840433178263e-05,0.95
60,"D","decomposition",0.863087556940238,0.217707868665901,0.120491640191523,0.0387574498280185,0.675001760670779,0.241083976502874,0.000237837862833725,0.85
61,"D","input",0.0924633479411975,0.00483989368602641,0.125425764247795,0.0452602358212805,0.679714318635159,0.243369629271506,0.000622915967333792,0.783333333333333
61,"D","conditional",0.237316710083528,0.0670481837834287,0.123622568127866,0.045260009623138,0.679447362098428,0.243244080221875,0.000115795055865396,0.95
61,"D","decomposition",0.860892762611041,0.232832804384891,0.120554988045493,0.0446917868122659,0.679351430558206,0.24319735088835,0.000155463459848121,0.9
62,"D","input",0.100336807839525,0.00579911825568792,0.15305695133138,0.037652791205093,0.678620834354424,0.242811067086385,0.000879605741536957,0.7
62,"D","conditional",0.278763342880894,0.0872106028225581,0.152089647810791,0.0374950124125951,0.678507752251869,0.242757849275936,0.000116530973744688,0.95
62,"D","decomposition",0.848605742764369,0.241403151038214,0.14957582106003,0.037275144639862,0.678353689189452,0.242684245546993,0.000167881273712463,0.883333333333333
63,"D","input",0.0939286232641773,0.00435587719456605,0.1506227020948,0.0304720242439265,0.675220815114224,0.241143903278287,0.00103914906695926,0.65
63,"D","conditional",0.239058736991927,0.0725425295739488,0.148888841720483,0.0299944878940806,0.674860954102812,0.240970713568008,0.000480842301962276,0.933333333333333
63,"D","decomposition",0.884272838397925,0.287106422835757,0.145733167947873,0.0295102986122788,0.674662864670866,0.240871328915899,0.000304174319550722,0.8
64,"D","input",0.0775159538261661,0.00520560097215235,0.153940769618113,0.0429602587186329,0.678793251953116,0.242910828098413,0.000670707088791203,0.633333333333333
64,"D","conditional",0.200320341131179,0.0764061409049739,0.150930617799179,0.0428271845899616,0.678712541599116,0.242870950787412,0.000318507894577759,0.85
64,"D","decomposition",0.74706192526335,0.260615391668854,0.147578409540694,0.0412503053843817,0.678667172533077,0.242848831146601,0.000332599415229398,0.85
65,"D","input",0.10477712795647,0.00686404137918361,0.143808167661573,0.0296636094245304,0.679213802537703,0.243115547003785,0.000472513693394028,0.883333333333333
65,"D","conditional",0.273023648556951,0.108359797306392,0.140551098462903,0.02960550715288,0.678841311476849,0.242934084681025,1.55415488731196e-05,0.983333333333333
65,"D","decomposition",0.852238363233117,0.335971824701373,0.137592929653466,0.0298088777737152,0.678943408531485,0.242982700604033,5.13151985604671e-05,0.95
66,"D","input",0.0839825780121195,0.00499420806147419,0.154146792426571,0.0416709430054624,0.674755720158141,0.240970566653669,0.0013240414736465,0.55
66,"D","conditional",0.236688330676681,0.0828461923689362,0.153933667896618,0.0409588528044734,0.67497746929999,0.241074811984162,0.000304329594599876,0.85
66,"D","decomposition",0.856207875871819,0.26579720688281,0.147291528217933,0.039470246696644,0.674994111504654,0.241085102750522,0.00022269957680868,0.733333333333333
67,"D","input",0.0996506085475695,0.00652033289402787,0.163575161488039,0.0469873084349069,0.677236425701797,0.242155010707694,0.000821759290337198,0.666666666666667
67,"D","conditional",0.272255962413671,0.0919535585644502,0.160375210638679,0.0464285330238563,0.676929911988433,0.2420057364067,7.40862589515094e-06,0.983333333333333
67,"D","decomposition",0.879568981815893,0.280528221727775,0.157265663344298,0.0458497177346941,0.676796894070064,0.241941679080941,0.00040730655592888,0.766666666666667
68,"D","input",0.0922077933551032,0.00662841014202249,0.143879429139149,0.0490579797788617,0.672978408853226,0.240090591938601,0.000639559983469751,0.75
68,"D","conditional",0.25214324315873,0.0991830090716275,0.143446641856316,0.048647406862545,0.673248743963756,0.240213387594055,0.000111800339867099,0.95
68,"D","decomposition",0.851240550070351,0.288966268740142,0.13967819532312,0.0482684937464763,0.672821396051966,0.240012419859141,0.000104447393923497,0.933333333333333
69,"D","input",0.0989924918074663,0.00641417470062483,0.163711375515339,0.0330439630706136,0.671466561683113,0.23933768446523,0.00087288710901407,0.7
69,"D","conditional",0.269347038208949,0.099218546969233,0.160949561402475,0.0326637809027681,0.671120471857352,0.239173710657987,0.0002878467574906,0.916666666666667
69,"D","decomposition",0.874001610036585,0.308932095113988,0.155436362343219,0.0318618371338995,0.671035227840944,0.239133331468305,9.6908578217475e-05,0.9
70,"D","input",0.084648655061896,0.00685140019112939,0.146900590002191,0.0409698272860918,0.679805890832922,0.243395217654063,0.00112937989431217,0.6
70,"D","conditional",0.238128578323365,0.101305046241212,0.145185721806776,0.0403801793685436,0.679810501009999,0.243396275450133,0.000498988204907976,0.866666666666667
70,"D","decomposition",0.827076950415703,0.320850105553888,0.14076686867291,0.0397713280656807,0.679654950663072,0.243320642360662,0.000172410779351882,0.866666666666667
71,"D","input",0.0806726079040984,0.00653888764953248,0.157863457217262,0.0387274538676721,0.673835940903109,0.240488816973172,0.00091254919200996,0.6
71,"D","conditional",0.223861811958452,0.0896181349375777,0.15558479991709,0.0382509893147562,0.673763725602562,0.240465227365638,0.000183697501906221,0.9
71,"D","decomposition",0.80893285827442,0.296819708342438,0.15221237617757,0.0373390795530953,0.67361388943599,0.240390596820562,7.75489289459548e-05,0.866666666666667
72,"D","input",0.111973061234983,0.0070079141887839,0.169760890914136,0.0473379353513326,0.675729379257734,0.241423033583828,0.00185928114847333,0.666666666666667
72,"D","conditional",0.289803963561662,0.102408860939952,0.168919455301541,0.0466139604606782,0.675998892047681,0.241554843921286,0.00054308886309593,0.9
72,"D","decomposition",0.83637399875385,0.285705180219169,0.163626317153405,0.0452486062364677,0.675974077601096,0.241537989519306,0.00027598753375381,0.833333333333333
73,"D","input",0.093206694536902,0.00604096463068316,0.153351765300882,0.0372555728745431,0.674201767194933,0.240759206462256,0.000754423407499599,0.766666666666667
73,"D","conditional",0.252227636751845,0.0868196541709843,0.149946032720433,0.0368225031167109,0.67431187150731,0.240815011515999,2.87517196677023e-05,0.966666666666667
73,"D","decomposition",0.83946114712901,0.278389524000841,0.146665385592196,0.0368249341814603,0.674135912396843,0.240728860182252,0.000228147425077776,0.9
74,"D","input",0.0816883055313129,0.00495351788288802,0.127919543963615,0.0377947480931835,0.676528658204398,0.2417958591731,0.000978713962286833,0.65
74,"D","conditional",0.243557029868398,0.0760203068465221,0.126566321415143,0.03690081482889,0.676370598656863,0.241720010976837,9.00279441615174e-05,0.95
74,"D","decomposition",0.869972263587669,0.262408087531185,0.123225651528898,0.0353796814001035,0.676070560555909,0.241570528876361,0.00023664128735181,0.85
75,"D","input",0.0935777496264008,0.00556638201304727,0.150490222525978,0.0373309575758056,0.671650609231863,0.239427651884832,0.000812899888356947,0.666666666666667
75,"D","conditional",0.254541523354969,0.0868432710891768,0.14876201702142,0.0369872816424064,0.671591774203622,0.239402109764708,0.000164287435891224,0.883333333333333
75,"D","decomposition",0.833697633215444,0.278776684772522,0.146317931820281,0.0367803295562416,0.671607664347621,0.239410153781051,0.000140748208129893,0.883333333333333
76,"D","input",0.0902569231021051,0.0053975193274642,0.191204953863707,0.0405105484663754,0.675585655424337,0.24135331855061,0.0011860264151982,0.566666666666667
76,"D","conditional",0.235866251129787,0.0792666610004124,0.188279209359417,0.0403125873380809,0.675469955529396,0.241302708917162,0.000182194969221452,0.916666666666667
76,"D","decomposition",0.818590658089038,0.271959025552467,0.182053934616996,0.039926822806278,0.675228852588677,0.241186518765493,0.000245375876783765,0.833333333333333
77,"D","input",0.0835396609191999,0.00584862464879702,0.15071807618527,0.0416599487516914,0.671629219980322,0.239462217483874,0.00137997592538637,0.633333333333333
77,"D","conditional",0.234426032523754,0.0907662943243192,0.150116084352428,0.0405072139497715,0.671597427740591,0.239452209688685,0.000114616795666377,0.916666666666667
77,"D","decomposition",0.829803617536664,0.299445351962249,0.144637667911682,0.0394403467063984,0.671214722272102,0.23926974895243,0.000167815339117297,0.866666666666667
78,"D","input",0.0683045844719352,0.00569970014348445,0.117047158907398,0.0479625765350426,0.671672924504536,0.239466191305678,0.00076452260185952,0.7
78,"D","conditional",0.210972150122729,0.0719074279906467,0.114702641938094,0.0468612624998429,0.671636233908544,0.239446522924527,1.01416371689413e-05,0.966666666666667
78,"D","decomposition",0.782388796195434,0.256558070348064,0.110764306676171,0.0466761645323295,0.671581017377595,0.239415926933143,0.000184098476252893,0.9
79,"D","input",0.088246480123516,0.00627835607045526,0.136923726385957,0.0400067358835156,0.681736555880077,0.244383110069856,0.000848462882836954,0.7
79,"D","conditional",0.255068275783328,0.0927272083264686,0.135277648816541,0.0388406322815512,0.681812373872801,0.24442251185566,0,1
79,"D","decomposition",0.85223338465576,0.281763480990808,0.133946782096504,0.0380366608379583,0.681863946614648,0.244448703269301,0.000356860253722569,0.85
80,"D","input",0.101579756766895,0.00573792816684243,0.161880524125466,0.0393928840362446,0.681303972160285,0.244136833673326,0.000522851328749277,0.733333333333333
80,"D","conditional",0.252863967374059,0.0872244487014873,0.157706981129726,0.0392052061407712,0.681186645331226,0.244080599258466,0.000168712632822502,0.933333333333333
80,"D","decomposition",0.81998410377246,0.295551718025813,0.153481183067938,0.0392750638635535,0.680858092584887,0.243921233884658,0.000402552713433974,0.816666666666667
81,"D","input",0.105696950016039,0.00618300503130846,0.178863016158365,0.0376849921212006,0.677271114377024,0.242133412335448,0.000682183566609828,0.783333333333333
81,"D","conditional",0.283009863287349,0.0897635645662573,0.176159636735323,0.0370357638762353,0.677080028682717,0.242044969375956,0.000103103183171984,0.95
81,"D","decomposition",0.847686824869121,0.250065089592964,0.171259000019774,0.0362188825909714,0.67672253716101,0.241868151869612,0.000333223782299899,0.85
82,"D","input",0.094700577918452,0.00454674712305404,0.159160406477956,0.0366332227824879,0.678108859880997,0.242524135125401,0.00063565464409025,0.8
82,"D","conditional",0.249136655707095,0.0756802410771358,0.157107197547486,0.0362000591988183,0.67790355710727,0.242429616908017,7.01055345011701e-05,0.95
82,"D","decomposition",0.808782025755834,0.243719581738214,0.152811587610631,0.0360271006548028,0.677672788864537,0.242327040025018,0.000173217317895788,0.833333333333333
83,"D","input",0.0885868012427979,0.00590056748188299,0.135828779002023,0.0406985107113048,0.684115165561802,0.245525256279044,0.000473103324046984,0.816666666666667
83,"D","conditional",0.230209434388832,0.0838101613987038,0.134412024659181,0.0401910596594776,0.683925091450546,0.24543518381075,0.000328484747775869,0.9
83,"D","decomposition",0.839303545196827,0.288227551663806,0.13048323384458,0.0390554388674136,0.684097108495477,0.245520689940991,0.000231344736304969,0.866666666666667
84,"D","input",0.0784341006056875,0.00534408405575236,0.138298903127125,0.0244468249022461,0.673532912251016,0.240388972193777,0.00206642888898439,0.516666666666667
84,"D","conditional",0.231706091913151,0.0774220564486809,0.136462043114765,0.0241430421941052,0.673340476895004,0.240300247834591,0.00069814367993175,0.8
84,"D","decomposition",0.897340335321083,0.28366889859402,0.133138637831734,0.0242703301109983,0.673226815361778,0.240247196072383,0.00027330807784322,0.8
85,"D","input",0.0922147294187965,0.00666121413499829,0.147965970351214,0.0402425290542318,0.682746558388783,0.244844193675753,0.00145645950314368,0.633333333333333
85,"D","conditional",0.250000379386816,0.100260221642226,0.145779417817866,0.0395965050469831,0.682759489025399,0.244850401579331,0.00034024844468158,0.916666666666667
85,"D","decomposition",0.808109830003698,0.281145478366077,0.141768804739668,0.0386609647007412,0.682609845744952,0.24477640794334,0.000256842547118487,0.866666666666667
86,"D","input",0.0824104243687591,0.0062781405221736,0.141332921062055,0.0343114142138494,0.671864660072196,0.239562574436304,0.000981124766404904,0.666666666666667
86,"D","conditional",0.227174307634848,0.0885215408114245,0.140033315608034,0.0342942446815191,0.671875672403624,0.239561639027798,0.000305582311876767,0.95
86,"D","decomposition",0.859901145433319,0.328108620336844,0.134279502979631,0.0330668630598857,0.671563300551247,0.239408602852246,0.000227177329814874,0.9
87,"D","input",0.0888648580676194,0.00711861292318455,0.149672020462012,0.0411272133458356,0.678004342676644,0.242515499473196,0.0019046188389383,0.6
87,"D","conditional",0.259981291996751,0.109136904021768,0.149977270629532,0.0407742221622549,0.678071047036026,0.24254654591025,0.000421456994072616,0.9
87,"D","decomposition",0.818133939381245,0.304238079049505,0.14428076699633,0.0397676803029053,0.678074560682196,0.242549054473916,0.000201300715187462,0.9
88,"D","input",0.0988662175384382,0.00808512214817401,0.170313018501059,0.0496263254538917,0.678379533101981,0.242701343741061,0.000686399956726805,0.7
88,"D","conditional",0.273339378750539,0.108797571664909,0.16535578290195,0.0487908778638774,0.678336386116134,0.242680129925717,0.000198836581000768,0.866666666666667
88,"D","decomposition",0.846858666523425,0.321851667337976,0.159502776509412,0.0477801311442887,0.678272231731376,0.242649873854682,0.000209199831774436,0.85
89,"D","input",0.0873289062969754,0.0079298003461508,0.146804944782182,0.0389601815395516,0.675887364973123,0.241469898065676,0.000692908831903937,0.7
89,"D","conditional",0.252182888988461,0.115081663422217,0.145659376866579,0.0381785172895505,0.675948643218264,0.241501465621208,6.57848692461707e-05,0.933333333333333
89,"D","decomposition",0.793362147598664,0.348496858076915,0.142504542667901,0.0377244088612205,0.675950622382727,0.241500985144432,0.000132430681286425,0.866666666666667
90,"D","input",0.070120558480408,0.00450991628693582,0.130071516051657,0.0280396833331715,0.678631040145029,0.242867487004732,0.00152218834183738,0.6
90,"D","conditional",0.200271381110155,0.0779135250901997,0.129629277320195,0.027811701111139,0.67850068582872,0.242804918685926,0.000280070572239937,0.9
90,"D","decomposition",0.807192132294993,0.286039299449652,0.125863152856202,0.0274796962390541,0.678349263565965,0.24273157756581,0.000492202153801617,0.716666666666667
91,"D","input",0.0920468367235161,0.00785702074523857,0.130964630301689,0.0388254131292938,0.679377013015257,0.243188403376268,0.000697969574437044,0.75
91,"D","conditional",0.263268128109967,0.112686216945407,0.130876519967033,0.0381944879481679,0.679366154803784,0.243180435715749,5.4947290395696e-05,0.966666666666667
91,"D","decomposition",0.908732792048261,0.348628169550687,0.128318549880748,0.0371766484629157,0.679200483118092,0.243102102763095,0.000307594885796678,0.9
92,"D","input",0.0822359197960315,0.0054814215592024,0.164091712791732,0.0437911655077554,0.678283623514633,0.242670896958182,0.00185427128178359,0.6
92,"D","conditional",0.220954448360214,0.0787100378597316,0.161923735040574,0.0430862380873627,0.678163821353571,0.242614723129048,0.000570353633682823,0.883333333333333
92,"D","decomposition",0.789871112810299,0.261492920148967,0.157514170422873,0.0416283830034351,0.678195290339545,0.242630122022747,0.000563603412782813,0.766666666666667
93,"D","input",0.0864634494552617,0.00613536277556681,0.137109067138973,0.0304601763367877,0.676661091156554,0.241885703277241,0.00100262843685025,0.633333333333333
93,"D","conditional",0.227222164829297,0.0850823327504896,0.136119395376942,0.0296071948282955,0.67658324837592,0.241845032406307,0.000175634364346165,0.866666666666667
93,"D","decomposition",0.861151464212327,0.300968175361364,0.133115457732227,0.0297219286757809,0.676754612687315,0.241929562992196,0.000239311916220242,0.883333333333333
94,"D","input",0.0809840246543762,0.0052312724860101,0.137604792954147,0.0425098017717234,0.677019623449639,0.242100111727821,0.000892019805040936,0.616666666666667
94,"D","conditional",0.214833502200716,0.0821887227198718,0.136508387754036,0.0426164083839786,0.676737387500905,0.24196044114954,0.000204341272315757,0.833333333333333
94,"D","decomposition",0.801377606180107,0.30687147040634,0.131706714411767,0.0420115564981988,0.676749819777344,0.241966168943731,0.00022499160024623,0.816666666666667
95,"D","input",0.112470288971735,0.0075126709404448,0.204645434677456,0.0404324185365885,0.677883596602536,0.242462687106479,0.00189301130817209,0.65
95,"D","conditional",0.299098227085487,0.11443611282615,0.199594706805489,0.0396277317506288,0.677518760284773,0.242288412837257,0.000508524223056969,0.9
95,"D","decomposition",0.819684449654687,0.306905217804642,0.193820357721151,0.0392420831641525,0.677097936145821,0.242083029217639,0.000502160674867255,0.866666666666667
96,"D","input",0.0879515365555643,0.00516939753978154,0.148936286874501,0.0328463735333991,0.680086440895096,0.243549865574183,0.00188059576018903,0.516666666666667
96,"D","conditional",0.247642407649425,0.0787778874282237,0.145417961218177,0.0325491830705797,0.679988105446692,0.243498401818731,0.000552376004675277,0.816666666666667
96,"D","decomposition",0.889278349334465,0.286001812730192,0.140807115066473,0.0328500439763842,0.679890453626275,0.243451510666022,0.00015143319168188,0.866666666666667
97,"D","input",0.0985878408193287,0.00690702493669215,0.181103452362946,0.0461370981000125,0.680972788490762,0.243981112687789,0.00143541809027637,0.583333333333333
97,"D","conditional",0.274522322605165,0.0963539877273389,0.179330367112099,0.0457721166847925,0.681020641559604,0.244007033142348,4.19650584154718e-06,0.983333333333333
97,"D","decomposition",0.824410929451811,0.283602179915275,0.176690913902403,0.0445031880184235,0.681027350142755,0.244007109616002,0.000203737567308941,0.866666666666667
98,"D","input",0.0702928693517741,0.00480308485262274,0.133784917801924,0.0324094650348657,0.676079801527284,0.24158801992269,0.00176455104371468,0.566666666666667
98,"D","conditional",0.204441788983713,0.0707252300333206,0.131543469331852,0.0320377043299119,0.67606595955477,0.241577682036073,0.000748126209017159,0.866666666666667
98,"D","decomposition",0.857774474849538,0.274859385174886,0.128100475474089,0.0317057975153733,0.676017916841582,0.24155759027157,0.000288227401341705,0.8
99,"D","input",0.100330895234308,0.00736941256772551,0.151221516032878,0.0387736419311232,0.677182264879049,0.242189308811453,0.000797997191287264,0.766666666666667
99,"D","conditional",0.276042557115103,0.0997785855321588,0.147781452367617,0.0385075376098241,0.67726196271264,0.242231946799348,0.000284338784776064,0.933333333333333
99,"D","decomposition",0.801083660503518,0.314694712867413,0.14432665969499,0.0382778705815408,0.677276299170264,0.242240839442016,0.00030637607930402,0.866666666666667
100,"D","input",0.104250638547047,0.00637496758469639,0.164947134625994,0.0284570887525186,0.672203730529966,0.239701850358102,0.00109893071041422,0.666666666666667
100,"D","conditional",0.27850142262032,0.0938015159136585,0.163208125603828,0.0283297536280461,0.672088228369482,0.239651150567497,0.000150045508695019,0.916666666666667
100,"D","decomposition",0.867689261470299,0.278416139168742,0.157010194350162,0.0278660304434836,0.671697375824925,0.239466674588986,0.000292896283693767,0.783333333333333
101,"D","input",0.08853708864309,0.00654162957226461,0.139167180187925,0.0384244365866806,0.678981023321723,0.242984669917977,0.000990878415735938,0.633333333333333
101,"D","conditional",0.260045714629628,0.102234631701864,0.139306153907317,0.0381377201240432,0.67898089293535,0.242984356512736,6.42711614650395e-05,0.95
101,"D","decomposition",0.829720195218698,0.313058634673437,0.135227790060665,0.0383025296089002,0.678822281050651,0.242906280827634,8.6756948102649e-05,0.883333333333333
102,"D","input",0.0895072587332842,0.00646944767927885,0.150178627553572,0.0397412847726862,0.67460719242939,0.240874311169834,0.00168202304770983,0.75
102,"D","conditional",0.248521274497271,0.0949810951196536,0.147837740313554,0.0396234236341427,0.674427425483928,0.240785550597597,0.000356084844175937,0.933333333333333
102,"D","decomposition",0.803422895413675,0.304987214801947,0.144613550261412,0.03910573547175,0.674350258464138,0.240747495927159,5.54022552684386e-05,0.916666666666667
103,"D","input",0.0825824977784914,0.00503489824066668,0.114541368469491,0.0427908285802796,0.675159095830738,0.24123013057134,0.000875229608966037,0.683333333333333
103,"D","conditional",0.22602020048766,0.076696280325178,0.113887200695188,0.0426385005611283,0.675294509266551,0.241297449206982,0.000391350528425019,0.85
103,"D","decomposition",0.810584997109297,0.247128031398718,0.10987477376829,0.0407940352320027,0.675180262803459,0.241240396070563,0.000178483844553078,0.833333333333333
104,"D","input",0.0960931256298549,0.00561297418517324,0.143779775701833,0.0374469357228428,0.67892344853226,0.242961180945946,0.0022596515436104,0.55
104,"D","conditional",0.271193257771362,0.0859272518698783,0.141661721577597,0.0369993072179331,0.678780228708994,0.242891890019746,0.00043688898522122,0.833333333333333
104,"D","decomposition",0.928607757278525,0.276526491186785,0.138491870704585,0.0359616587823094,0.679168123522427,0.243079841491005,0.000318172152761763,0.783333333333333
105,"D","input",0.093649355622792,0.00553827723614528,0.158226136274812,0.0331844228561392,0.679343756752887,0.243193033989269,0.000830995007243486,0.666666666666667
105,"D","conditional",0.247095835493574,0.0777294434138714,0.154001195251744,0.0331786569161277,0.679138015843592,0.243092901671599,0.000205084349494737,0.883333333333333
105,"D","decomposition",0.877378655126447,0.259122980865297,0.149520623937948,0.0333252934791094,0.678747865667269,0.242902138804781,0.000220287096297042,0.833333333333333
106,"D","input",0.0912025892378412,0.00538740520313182,0.16181121329963,0.0367101408939411,0.677643809795722,0.242380395253215,0.00196911198521858,0.55
106,"D","conditional",0.25655781290384,0.0783736711684227,0.157454064298177,0.0364379906029965,0.677472567117237,0.242292941319092,0.000558244409222235,0.916666666666667
106,"D","decomposition",0.872226880417399,0.25606229993656,0.152658891482762,0.0362612090997303,0.677238746649264,0.242176231066947,0.00036247761183677,0.833333333333333
107,"D","input",0.0827701588617724,0.00768224330327463,0.152697392898317,0.033546703455743,0.673899156108557,0.240509850773862,0.00153626679349783,0.616666666666667
107,"D","conditional",0.227273064559388,0.126298994920363,0.15005245656089,0.033358901860049,0.674042326439173,0.240573808985178,0.00030798596629644,0.9
107,"D","decomposition",0.777267482825036,0.387922796672159,0.145307929541504,0.0332310375629616,0.67370160407242,0.240414774852098,7.22312508136323e-05,0.916666666666667
108,"D","input",0.0855061838617765,0.00455099478376522,0.12458024766389,0.0279427565445191,0.679165129811906,0.24310508576117,0.00100604736176982,0.716666666666667
108,"D","conditional",0.238456002181401,0.0707873334311051,0.125581311768904,0.0283737203797071,0.679261107579435,0.243151109106495,0.000251134115231536,0.85
108,"D","decomposition",0.859442850040127,0.249946545203154,0.122014907750594,0.0279925073070484,0.679234359717773,0.243139941192464,0.000155014356101134,0.9
109,"D","input",0.0713375968515101,0.00401818718736224,0.111905919405759,0.0315306068049886,0.676643298561488,0.24186076764099,0.000964011469474797,0.666666666666667
109,"D","conditional",0.203737429102655,0.063811096730325,0.111824692522385,0.0317150558100172,0.676612075130014,0.241844482830975,0.000452247101067198,0.9
109,"D","decomposition",0.871658761318069,0.243803547784629,0.1090245767975,0.0313919331292054,0.676612545139788,0.241845782467726,0.000372785981782591,0.816666666666667
110,"D","input",0.08215729531585,0.00520048161547009,0.152931638594433,0.0288871260237537,0.675657314743339,0.241379149658388,0.00146220685268003,0.583333333333333
110,"D","conditional",0.231427664317031,0.081404961024391,0.150446520315285,0.0287543536851546,0.675505939127217,0.241308326782633,0.000523618692576379,0.866666666666667
110,"D","decomposition",0.832593268308152,0.286833721167391,0.144284934240336,0.0278965729607292,0.675485090089012,0.241296484692228,0.000294603457341186,0.816666666666667
111,"D","input",0.0891344201545617,0.0079630692566431,0.140536775487437,0.042644465000495,0.674641536304409,0.240935463551836,0.00123027768168595,0.716666666666667
111,"D","conditional",0.247798638989352,0.115456282109467,0.139229389855416,0.042105830594389,0.67497126073863,0.241088837945247,1.31298247985033e-05,0.983333333333333
111,"D","decomposition",0.80041537079888,0.357954837210258,0.136798846843215,0.0414798607355917,0.674906975017524,0.241056191311813,0.000348052153733431,0.85
112,"D","input",0.0901781403505993,0.00491990816119155,0.144127135961139,0.0374240955053265,0.67295779159338,0.240078697435672,0.000687735931819574,0.7
112,"D","conditional",0.251573383162962,0.0762242046317093,0.140711267375024,0.0364731934065307,0.673076529659464,0.240131451933014,3.4705692085249e-05,0.95
112,"D","decomposition",0.789304680822164,0.234469149385003,0.13518477409392,0.035958235965401,0.672573639802437,0.239891695360586,0.000163142821521648,0.85
113,"D","input",0.0943381862865157,0.00690189874542727,0.175864957045383,0.0373512998067582,0.67947765138784,0.243216604999207,0.00220260768452925,0.566666666666667
113,"D","conditional",0.272849111714604,0.0980686880959639,0.173591664281196,0.0366263011222145,0.679122788653758,0.24306333559462,6.47937480031465e-05,0.933333333333333
113,"D","decomposition",0.823407311405986,0.299376891369745,0.167652323683027,0.0370226579667832,0.678826779786717,0.242940523681168,0.00034395220302145,0.833333333333333
114,"D","input",0.0828223275545932,0.00689454940187496,0.138394452464996,0.0450065059186046,0.676234391382112,0.241704700881099,0.00111588809153441,0.65
114,"D","conditional",0.239519929508079,0.0970800103580323,0.135745510515055,0.0445471766822781,0.676263030027213,0.241719148468383,0.00027301214713075,0.933333333333333
114,"D","decomposition",0.812804365633657,0.311911257690824,0.131406475139439,0.0434512613597884,0.676155102383736,0.241666930382755,0.000258274910093782,0.816666666666667
115,"D","input",0.0849423644984529,0.00484600851944862,0.15113205755506,0.0364854463364505,0.683042431864847,0.244969015579048,0.000776402651472724,0.683333333333333
115,"D","conditional",0.215811312357453,0.0741477883253243,0.150091243337713,0.0359235934959792,0.682923720702118,0.244915860628497,0.000334991074396213,0.9
115,"D","decomposition",0.861321354785437,0.301181275603429,0.14363636453442,0.0358780456074322,0.682449361514347,0.244690104373097,0.000260455784530832,0.816666666666667
116,"D","input",0.0771116707898563,0.00557473364530123,0.145027898819813,0.0413887817171896,0.682087046877039,0.244528597085497,0.00142540744084246,0.666666666666667
116,"D","conditional",0.225511356829251,0.0840276236648219,0.143192049204781,0.0415042024599108,0.682062729555093,0.244517713823737,0.000450130688868798,0.933333333333333
116,"D","decomposition",0.79817869364521,0.283498959630508,0.140489502784131,0.0412106777250459,0.681738630410945,0.244356312861719,0.000155863689570723,0.866666666666667
117,"D","input",0.107426175303945,0.0041626556462446,0.189274076624826,0.0324938862955024,0.679114914690353,0.243075490799527,0.00254604913473873,0.566666666666667
117,"D","conditional",0.280004162897474,0.0718901229031203,0.184521190506493,0.0314847331579045,0.678867903553505,0.242955020892193,0.000500577333495811,0.933333333333333
117,"D","decomposition",0.845944587246463,0.206585716808572,0.179075440162366,0.0303023937394124,0.678488900731648,0.242770013239593,0.00044671431656995,0.85
118,"D","input",0.0760561459933003,0.00509764130396975,0.144984918767027,0.041466168904916,0.681994026189332,0.244481581831454,0.00139532167279748,0.616666666666667
118,"D","conditional",0.212899330398747,0.0670908133117419,0.142284330526954,0.0405961508574768,0.681895234258129,0.244430802090488,0.000167726565851276,0.916666666666667
118,"D","decomposition",0.80979809065251,0.224629360779081,0.138268050303504,0.0389284450374256,0.681767570180698,0.244369567900893,0.000233376831269082,0.783333333333333
119,"D","input",0.0951151127945108,0.00603649772050819,0.147815675372889,0.0340349967044257,0.682660299898161,0.244792579426203,0.000803482106645746,0.75
119,"D","conditional",0.257427010171988,0.0898230730176907,0.145532137320951,0.0336781087780181,0.68264874925228,0.244789150327752,0.000210788128828837,0.95
119,"D","decomposition",0.857066454238818,0.29413988640024,0.142151659403939,0.0340700960103393,0.6823990139839,0.244666407036206,0.000357965944325736,0.883333333333333
120,"D","input",0.0862079751591692,0.00617034199061654,0.158849363811801,0.0505167854495556,0.67657122387612,0.241840397894505,0.00253089912516099,0.533333333333333
120,"D","conditional",0.250856449932608,0.0869252301130607,0.156402026563519,0.0500892727957291,0.676601265122646,0.241855461506331,0.000692265447899287,0.85
120,"D","decomposition",0.816024670625454,0.250516120065981,0.148144248587315,0.049661225187102,0.676006149854447,0.24156938753948,0.000196205130137111,0.866666666666667
121,"D","input",0.0971469117899225,0.00573106845533407,0.161881344544288,0.0388143022958559,0.674483495755922,0.240850136330377,0.00229193701762788,0.55
121,"D","conditional",0.262244473754233,0.0844698778235708,0.16080051591539,0.0384743971430321,0.674172863572476,0.240701201864706,0.000508900978827451,0.833333333333333
121,"D","decomposition",0.898915253302703,0.257487721034528,0.155100728646538,0.0371481036472737,0.673923176166057,0.240578701022067,0.000244165965730862,0.85
122,"D","input",0.0848169244361513,0.00516770404516504,0.141218457835242,0.0331478502994375,0.679298903754514,0.243179398901231,0.00129478024341626,0.616666666666667
122,"D","conditional",0.242206872449119,0.0809581636236888,0.13930140213172,0.0331916725557242,0.679395624848698,0.243222377193166,0.000257492047720693,0.9
122,"D","decomposition",0.839995666064293,0.265090690477701,0.134603459402013,0.0332289903279151,0.679264687148226,0.243159703530668,0.000203353506320045,0.816666666666667
123,"D","input",0.0856253280490933,0.00485332467132608,0.165539138631578,0.031919885959806,0.682261824867782,0.244635787249689,0.00131198036904391,0.633333333333333
123,"D","conditional",0.236774343692527,0.0794911683604314,0.161145067514528,0.0324317783026591,0.682125761245918,0.244567721397385,0.000262750423285338,0.916666666666667
123,"D","decomposition",0.781294030715687,0.255839914782647,0.1548896502498,0.0325375871746783,0.68194120382879,0.244476973087766,0.000219615720090676,0.85
124,"D","input",0.0966866778302735,0.00628336031322741,0.157507232718161,0.0369032572867997,0.674276888301868,0.240786940181302,0.00194003859163907,0.55
124,"D","conditional",0.260403774902529,0.101904532135543,0.155672154096706,0.0366750034842654,0.674195635474487,0.240744544535322,0.000485171680085833,0.833333333333333
124,"D","decomposition",0.883018461828065,0.350474564864631,0.150141867934001,0.0364235294638453,0.673689812232922,0.240501484706627,0.0002211565097804,0.85
125,"D","input",0.0900155685123629,0.00694528925762996,0.142401139261075,0.0503151744137395,0.674067978027056,0.240614162842825,0.00138787855640834,0.65
125,"D","conditional",0.235344335116437,0.0975403360685383,0.14110456086401,0.0492792741723985,0.674098152330799,0.240628767463123,0.000861344528773984,0.866666666666667
125,"D","decomposition",0.880281223278159,0.305317045859499,0.136052366651147,0.0478434552814281,0.673875273144102,0.240524271850325,0.000307888622781157,0.8
126,"D","input",0.0883055992857572,0.00597250328199099,0.156390802392191,0.0272946626241917,0.679951692185022,0.243531506208074,0.00136717740424973,0.683333333333333
126,"D","conditional",0.240507602474052,0.0967076956735068,0.154086902968251,0.0267550514022258,0.679938767650926,0.243526493127981,1.17808674709267e-06,0.983333333333333
126,"D","decomposition",0.820220868505717,0.305184813007797,0.15044268898922,0.0264868266746855,0.67975001528993,0.243434091828127,0.000311593361458979,0.883333333333333
127,"D","input",0.101328810996857,0.00503489824066668,0.146681604113057,0.0411116358691127,0.675985120557313,0.241530115483837,0.00073047226110951,0.833333333333333
127,"D","conditional",0.259290933743701,0.0720431417808407,0.14261695405789,0.0409270430826463,0.675904870254206,0.241496693443027,7.74022926072713e-05,0.95
127,"D","decomposition",0.879942004708651,0.245226659640621,0.138786757698205,0.0401225144447067,0.67551194505693,0.241300046071874,5.26262693230824e-05,0.95
128,"D","input",0.0835825064748845,0.00447714208156662,0.140630996429102,0.040975822974305,0.680645701517847,0.243859288948012,0.000924137688767967,0.733333333333333
128,"D","conditional",0.220836990226914,0.0695460220609031,0.139828362523772,0.040654224591907,0.680467852832183,0.243771903699858,0.000617604221243843,0.833333333333333
128,"D","decomposition",0.850271075217264,0.239674570591839,0.136910678243592,0.0391937608937842,0.680363907523479,0.243723670670519,0.000361378601976077,0.783333333333333
129,"D","input",0.10023772889775,0.00627637890841083,0.170250010881241,0.0342992257402075,0.679165119189673,0.243087699151044,0.0011220247991946,0.7
129,"D","conditional",0.261379695468342,0.106647251502363,0.167669630839521,0.0341728838677912,0.678868091639216,0.242942582378665,0.00013989357529713,0.9
129,"D","decomposition",0.870337639450327,0.335604434452208,0.163693011657561,0.0342822520319278,0.678905843983793,0.242959447691276,0.000276436466909058,0.833333333333333
130,"D","input",0.106738599114166,0.00415608603934935,0.156832768646605,0.0331704078626006,0.68032576198035,0.243676713214484,0.00102287417123117,0.633333333333333
130,"D","conditional",0.28414611440971,0.0700693814852864,0.154803043527483,0.0325829885586695,0.680367427188939,0.24369654520189,0.000154289915068486,0.866666666666667
130,"D","decomposition",0.884381365574457,0.213773494568268,0.152667193427194,0.0320616308886989,0.68025666323681,0.243642507254326,0.000347408277433649,0.75
131,"D","input",0.08649421016242,0.0061077833918788,0.144049938865242,0.0482476682196094,0.681745354723002,0.244363880100752,0.00119958169106105,0.616666666666667
131,"D","conditional",0.249839751447513,0.0905476911837662,0.140039352112798,0.0473941944749517,0.681514845474085,0.244249535635802,0.00019624160531814,0.916666666666667
131,"D","decomposition",0.819647452886367,0.284348348433649,0.135896057461091,0.0466888384885595,0.681448005292157,0.244216860794765,0.000326573545707326,0.8
132,"D","input",0.0740861031538172,0.00449718092132744,0.137755031579238,0.0304112789084354,0.673555216901409,0.240435661785066,0.00111867177675387,0.566666666666667
132,"D","conditional",0.192784158757139,0.0692406374367585,0.135782192673667,0.0303637092209515,0.673427246951813,0.240372703782645,0.000683019062195323,0.75
132,"D","decomposition",0.807514192252942,0.266097373529867,0.131652889294289,0.0295833535228344,0.67337031097498,0.240349107833406,0.00019375611427549,0.8
133,"D","input",0.0967106843115378,0.00681693366224365,0.152135960379874,0.0492694995583122,0.676342516038963,0.24171686751802,0.00104700657192318,0.716666666666667
133,"D","conditional",0.283531860371374,0.104782140340192,0.148752713722865,0.0489641947858336,0.675817554152866,0.241468118900567,0,1
133,"D","decomposition",0.85141536564689,0.316166863329301,0.145521701844083,0.0479863746406608,0.675966692038798,0.241539062677189,0.000351804657400999,0.85
134,"D","input",0.0985661070590939,0.00616482963388646,0.165019350672892,0.0422421609665212,0.678105260467446,0.242591240342502,0.00078805415826155,0.766666666666667
134,"D","conditional",0.248473427521026,0.091297532312637,0.161323900677641,0.0413489729146093,0.678117410991762,0.242593898417005,9.05215086581553e-05,0.966666666666667
134,"D","decomposition",0.831693062700138,0.30762159417862,0.156634864080198,0.039915413109769,0.677862585491727,0.242467324428693,0.000290781917393089,0.85
135,"D","input",0.0991142931537168,0.00658326659942113,0.160654051554569,0.0336282567474934,0.678402688088753,0.242712345598953,0.000724377797969586,0.616666666666667
135,"D","conditional",0.274395329425055,0.1022546887213,0.157602358538052,0.0332331312311525,0.678330568547529,0.242679325663662,5.2427664395389e-05,0.966666666666667
135,"D","decomposition",0.843014658404652,0.305410825425115,0.154332237248506,0.0326830065836085,0.678185496965674,0.242609067380186,0.000348722880323684,0.816666666666667
136,"D","input",0.0953264761064527,0.005468858915979,0.177534000432853,0.0409775270904254,0.67336947256721,0.240331456493601,0.0013401897857608,0.666666666666667
136,"D","conditional",0.261747422142275,0.0743994156947657,0.172467666231989,0.0404537098293866,0.672804698446024,0.240062819465456,0.000293839833967625,0.9
136,"D","decomposition",0.842573964383235,0.232874790617088,0.166972847169603,0.0393212984919718,0.672521064029256,0.239919735431245,0.000337233505549575,0.85
137,"D","input",0.0938236724516581,0.00814045614340824,0.151308040984936,0.0413240775689286,0.676947603545004,0.241997119780043,0.000687207345926936,0.75
137,"D","conditional",0.256735049628076,0.109506533264718,0.148086868491311,0.0404555046168194,0.676532854078001,0.241798414104718,0.00026216553622393,0.933333333333333
137,"D","decomposition",0.845981815059087,0.335916021906412,0.144045373419594,0.0407330990833235,0.676384764249745,0.241730068904907,0.000177267768543095,0.816666666666667
138,"D","input",0.10130572996819,0.00602488799312368,0.172857492673161,0.0562642250838075,0.679805958095253,0.243410580593462,0.000820129324830494,0.716666666666667
138,"D","conditional",0.265103092818479,0.0840895769447333,0.170292543012256,0.0546892990247554,0.679685254545637,0.243352063268145,0.000195638999483589,0.933333333333333
138,"D","decomposition",0.816828749482171,0.256948632636826,0.16500436670536,0.0529341704670872,0.679376457976866,0.243206692623988,0.000184424814196434,0.9
139,"D","input",0.0820489645222346,0.00447002370032009,0.145640710027892,0.0403670065700439,0.680278186976389,0.243627901861182,0.001489808565818,0.566666666666667
139,"D","conditional",0.228865768262564,0.0724046138876213,0.145471800782801,0.0400966508424961,0.680257627873587,0.2436154480403,0.000437540115378662,0.833333333333333
139,"D","decomposition",0.78810958605806,0.227884441663784,0.141459584761803,0.0386265378310339,0.680254985473291,0.243614029705749,0.000199622969567923,0.85
140,"D","input",0.0687731170827773,0.00473459312337024,0.126027879659327,0.0299616371315352,0.674695005682406,0.240989411694003,0.00121449400032702,0.6
140,"D","conditional",0.201601227688403,0.0718074325518246,0.126099599957721,0.0294413153520902,0.674675294484453,0.240980286876242,0.000232112686717629,0.9
140,"D","decomposition",0.799707041729892,0.272477646735352,0.122811048093993,0.0284495480245401,0.67484598703695,0.241064233465146,0.000256925704157331,0.85
141,"D","input",0.0698936207257666,0.00558368536569311,0.123423649137152,0.0424368852128759,0.681021960616271,0.243987017686636,0.000359330141488571,0.766666666666667
141,"D","conditional",0.193493075152308,0.0795437820498307,0.121808356711294,0.0423509857108861,0.68102832887746,0.243990160905617,2.91169958432785e-05,0.916666666666667
141,"D","decomposition",0.810485624901831,0.302890786775639,0.116677562114493,0.0409893410610804,0.68083626762923,0.243896436712494,0.00015370835649465,0.783333333333333
142,"D","input",0.090647075757414,0.0055797015435083,0.132954959265185,0.0236546456149004,0.679408007647047,0.243219448943688,0.000860859645808122,0.633333333333333
142,"D","conditional",0.243734413431964,0.0879205863704885,0.133573975583301,0.0233049683560906,0.679485035621586,0.243255608476849,0.000127618612076619,0.933333333333333
142,"D","decomposition",0.899376033106546,0.295301156736265,0.129441934253434,0.0232233549664495,0.679504140372403,0.243270100648771,0.000271262756371575,0.816666666666667
143,"D","input",0.0768405748440428,0.00613465463986493,0.127987621531599,0.0352437937363886,0.675834416977707,0.241453693377698,0.00175298478670998,0.433333333333333
143,"D","conditional",0.249311561813606,0.0915957987053402,0.126225002826051,0.0348029562863856,0.675731926080626,0.241410093570752,0.000443931781946208,0.85
143,"D","decomposition",0.861050370748515,0.314364308936518,0.120681236885546,0.0344374004160387,0.675813318718224,0.241448639936131,0.000148542917656617,0.866666666666667
144,"D","input",0.0872713491362336,0.00475737767897332,0.141359699729155,0.0387611834414949,0.673210561235536,0.24016548846686,0.000641317284418563,0.766666666666667
144,"D","conditional",0.226292212034411,0.0708761552472891,0.138073910011697,0.0389364214958173,0.673332026966971,0.2402248399506,0.000172425106302975,0.933333333333333
144,"D","decomposition",0.895692340573504,0.27604526584222,0.136236636594791,0.0384488104159699,0.673271984205848,0.240200158072241,0.00028464321038856,0.8
145,"D","input",0.084375081538939,0.00512571922160764,0.15226261472328,0.0269489788620515,0.672793425321734,0.240007113558561,0.00118805672549435,0.65
145,"D","conditional",0.236637636734991,0.0806086682590359,0.149813207571576,0.0270586305862295,0.672894547116954,0.240053040699249,0.000177176630152808,0.933333333333333
145,"D","decomposition",0.8272551153176,0.275831888527272,0.146418682876953,0.0261683049246888,0.67263690677894,0.2399255923401,0.000144037915465361,0.866666666666667
146,"D","input",0.0812677319310347,0.00771850557555374,0.139530176478021,0.0329902297180181,0.679994243061225,0.243500796833196,0.000823954628067271,0.666666666666667
146,"D","conditional",0.225025692157679,0.108809272275447,0.137973458019657,0.0325971572459813,0.679926675961242,0.243468551711619,0.00037006649511292,0.85
146,"D","decomposition",0.78122405826228,0.35453062067786,0.132204874330651,0.0315105112246361,0.679756321223207,0.24338572212039,0.000366652635218511,0.75
147,"D","input",0.0954515369891619,0.00523782875672756,0.166890600009747,0.0366246515866484,0.670073715430194,0.238675389935256,0.000802150652150032,0.65
147,"D","conditional",0.249251378044227,0.0794162256188515,0.164044852327882,0.0359071434560371,0.669909471100169,0.238596364040851,0,1
147,"D","decomposition",0.830238541739153,0.248736831067639,0.158931756198053,0.0354348761311245,0.669652988803918,0.238479263715551,0.000358510637117783,0.85
148,"D","input",0.0823691585496011,0.00513509599723724,0.13785056400423,0.0373366707169729,0.676171822771393,0.241594169873556,0.000948229125957368,0.683333333333333
148,"D","conditional",0.228410284283819,0.077430373997507,0.136580863389657,0.0368385571965398,0.67601552585948,0.241522562031949,0.00040937845976675,0.833333333333333
148,"D","decomposition",0.871673279652083,0.264345534333941,0.134914538788098,0.0368446630476476,0.67591888569406,0.241477491195636,0.000318393063920492,0.783333333333333
149,"D","input",0.102319880894723,0.00836431209915711,0.160012154208454,0.0441150584549691,0.676201990432371,0.241625228142379,0.00104487283992413,0.666666666666667
149,"D","conditional",0.28063803959548,0.130916191228834,0.155761129347601,0.0438002602674763,0.676120030057457,0.241588634621212,1.67047615360516e-05,0.983333333333333
149,"D","decomposition",0.873126063128159,0.396955792342916,0.150643537736535,0.0431096880999129,0.675908300190424,0.241483956845467,0.00031606723393301,0.816666666666667
150,"D","input",0.0886561714976183,0.00586399977257117,0.168983750019758,0.0411388290329758,0.680141996698182,0.243571504293869,0.00169488050461929,0.516666666666667
150,"D","conditional",0.237443227422221,0.0862359671336833,0.165990092908557,0.0407446047148933,0.679845880390901,0.243433537115594,0.000815815201171142,0.833333333333333
150,"D","decomposition",0.832489962272462,0.289717337515268,0.161509040161438,0.0396478260901813,0.679966556251429,0.243491784611117,0.000250250121379772,0.816666666666667
151,"D","input",0.0802148932714727,0.00470299680062036,0.14365602006286,0.0334770502166145,0.680981523452036,0.243995176460295,0.00171404491086933,0.55
151,"D","conditional",0.243655101003254,0.0728802395000922,0.139400561453785,0.0323278466022447,0.680804837207216,0.243908161692903,4.63103372758983e-05,0.966666666666667
151,"D","decomposition",0.893615447640797,0.262308798020553,0.136679067402558,0.0321016286759115,0.680678622061948,0.243846210839119,0.000268570423660842,0.85
152,"D","input",0.0966489284082995,0.00584756166580349,0.183543127655942,0.0324187762072381,0.674581268350271,0.240832140970835,0.00273744312646306,0.416666666666667
152,"D","conditional",0.257954040240985,0.0945428341545503,0.18113637037934,0.0316697288752103,0.674307758544655,0.240702182167199,0.000450025246950875,0.866666666666667
152,"D","decomposition",0.842587495854218,0.298802937767295,0.175598931504171,0.0310820862277146,0.674173062923741,0.240633463514657,0.000164878601351028,0.85
153,"D","input",0.0789850084986848,0.00571501260740283,0.134434951904912,0.0358301652311304,0.675922819427029,0.241498287160513,0.000940614602640666,0.666666666666667
153,"D","conditional",0.206650858023003,0.0842983151164838,0.133170799051344,0.034941245940248,0.675916008142947,0.241495481560301,0.000590012704484122,0.85
153,"D","decomposition",0.860929844500001,0.321780986601182,0.129876595749769,0.034419044342631,0.675741315352007,0.241410948901875,0.000396250740460769,0.8
154,"D","input",0.113165189823468,0.00574802654372779,0.193439066841047,0.0360406313031509,0.680889995356557,0.243936435377539,0.00133545202617816,0.633333333333333
154,"D","conditional",0.2912174979299,0.0931363805491501,0.19123774506399,0.035593636904013,0.681092351967197,0.244039447944577,0.000276015271354178,0.916666666666667
154,"D","decomposition",0.832700063366412,0.263931612165358,0.187337598924553,0.0352643958382697,0.680795091412218,0.243892425466907,0.000414147594456546,0.85
155,"D","input",0.0968741390293079,0.0045351638211447,0.149395155080578,0.0260821576774626,0.68032458010032,0.243659685636118,0.000723910852288369,0.666666666666667
155,"D","conditional",0.271984321611885,0.0802241197018922,0.148311563150524,0.0257691996161489,0.680217807141834,0.24360895887738,0.000177452309611982,0.933333333333333
155,"D","decomposition",0.912809458799352,0.274064059358155,0.142140885974471,0.0256710906495238,0.679808292893661,0.243406033213953,0.000399906320676476,0.766666666666667
156,"D","input",0.0932375037814188,0.00690852001775218,0.164875486736778,0.0507639373231107,0.673698699969434,0.240419869796542,0.00146422992060036,0.616666666666667
156,"D","conditional",0.243090317556463,0.105994652631399,0.161107564310478,0.0502141921234845,0.673783715009266,0.240458755420386,0.000417432841205159,0.883333333333333
156,"D","decomposition",0.766823225755271,0.299233939144193,0.15711562020464,0.0490855470180012,0.673559493796625,0.240352495401452,0.000300071392754046,0.833333333333333
157,"D","input",0.108007739873572,0.0080129424019895,0.164782502993533,0.0458078323931704,0.674213010881335,0.240672100220672,0.000542919390662645,0.783333333333333
157,"D","conditional",0.267389559622064,0.103111498342262,0.16234413885445,0.0450987363151258,0.674337056122038,0.240721313339405,0.000136620874849047,0.95
157,"D","decomposition",0.869787684970944,0.311668144947577,0.157645223477987,0.0444168367709975,0.673925246703207,0.240523394981436,0.000357507807435615,0.8
158,"D","input",0.0886797647275272,0.00561265514459114,0.13235130493509,0.0446078818430496,0.678190743404394,0.242601331102031,0.000455589110965138,0.816666666666667
158,"D","conditional",0.245924493618359,0.083208017993447,0.129847220155711,0.0444116051525893,0.678128280592745,0.242571737349006,1.33574054915431e-05,0.983333333333333
158,"D","decomposition",0.874469261376514,0.292829919860614,0.12593634168979,0.0435754835253115,0.678022946281336,0.242523741920109,0.000156193399264669,0.883333333333333
159,"D","input",0.0935703484862241,0.00582179446151761,0.159113105931744,0.0399887443177456,0.678584518350611,0.24282011906778,0.000681664330586381,0.716666666666667
159,"D","conditional",0.259895602626324,0.0916497021241101,0.156282192237317,0.0402625050895801,0.678339369896837,0.242707253612565,0.000195467172021749,0.916666666666667
159,"D","decomposition",0.849575333762233,0.293033013892993,0.151505613839157,0.0384258243306795,0.678000270499219,0.242545404548226,0.000355179416698936,0.8
160,"D","input",0.0858099512486748,0.00478971184386846,0.136572890403655,0.0359177429347205,0.674469839119818,0.240828751681525,0.000618871196529285,0.733333333333333
160,"D","conditional",0.232824756770334,0.0690526079851629,0.133949084641413,0.0355605732510601,0.674563620565255,0.240872072470282,0.000157890745435806,0.933333333333333
160,"D","decomposition",0.8603542012161,0.245560796515588,0.130344089090774,0.0348368059333612,0.674469132868422,0.24082780110869,7.97033661457947e-05,0.916666666666667
161,"D","input",0.102271228569322,0.0065374753947873,0.16108460936695,0.0407439664430964,0.674179159979297,0.240698298455071,0.00100829615415418,0.716666666666667
161,"D","conditional",0.276830503137392,0.0903132951142981,0.1576629882031,0.0405975431920154,0.673704288174081,0.240471254359166,0.000234360988707842,0.966666666666667
161,"D","decomposition",0.844753740306734,0.26347433747616,0.15282969268187,0.0396848218626956,0.673469300968784,0.240356091619725,0.000228942502006695,0.916666666666667
162,"D","input",0.0872079055922584,0.00680554884266127,0.140944143143671,0.0331384529930941,0.675922476294866,0.241497829523643,0.000940250583468132,0.683333333333333
162,"D","conditional",0.229364603983655,0.0953685541296609,0.139142495641771,0.0328171606504355,0.675984371047125,0.241528237177056,0.000354789605555349,0.916666666666667
162,"D","decomposition",0.83945183703688,0.32524438253751,0.134762685891455,0.032109427582262,0.675755270564722,0.241415887383362,0.000238089939005235,0.866666666666667
163,"D","input",0.0896405599518279,0.00644907604561393,0.157916429202206,0.0341600358330411,0.6658580482184,0.236618749194595,0.000926007032733491,0.683333333333333
163,"D","conditional",0.24723459795628,0.0981780709101683,0.155020561878584,0.0333003649815017,0.665799813212054,0.236594622906781,8.38766831802932e-05,0.95
163,"D","decomposition",0.78618767421038,0.278073781261974,0.150945783071695,0.0324077110292969,0.665725771776549,0.236562989597425,0.000256373885763232,0.833333333333333
164,"D","input",0.0719643162342829,0.00454669180182893,0.134497538514159,0.0357200390947596,0.67953136563484,0.243275910755721,0.00157278251455977,0.583333333333333
164,"D","conditional",0.2149604332239,0.0660930202304146,0.131219259172093,0.0356370966136164,0.679305645028105,0.243168029075142,0.000427065555140005,0.9
164,"D","decomposition",0.787934351607019,0.227322411369974,0.127059293901887,0.0353111017446145,0.679131165737336,0.243081363299589,0.000344106191863591,0.866666666666667
165,"D","input",0.0867447608000136,0.00638403210545991,0.16476739844062,0.0292156201215791,0.681164505557592,0.244081892240646,0.00114814790683557,0.7
165,"D","conditional",0.244387779164899,0.107180796426145,0.160501265032652,0.0294720280106237,0.680802757505,0.24390358420447,7.90348710917515e-05,0.933333333333333
165,"D","decomposition",0.830691825755776,0.373191353334778,0.155088471408027,0.0283488821461791,0.680501387205169,0.243756656826721,0.000188866924933658,0.85
166,"D","input",0.0876618646931462,0.00559875945282368,0.137568148773022,0.0368535947207194,0.682628045664614,0.24478883499728,0.000550589364826971,0.75
166,"D","conditional",0.237309783883134,0.0797515809756406,0.134128031754524,0.0365918129497984,0.682536033698522,0.244743958489917,2.02906475193202e-05,0.983333333333333
166,"D","decomposition",0.849157146052855,0.273307198877657,0.131850507383161,0.0361015466930783,0.682550930765966,0.244750718939413,0.000217450224992709,0.85
167,"D","input",0.0868921859423551,0.0064611402464689,0.169352035751272,0.039863958709401,0.677149801906265,0.242131358772372,0.00102677997550384,0.633333333333333
167,"D","conditional",0.22978289497289,0.100565711336793,0.168682790495286,0.0393332290085695,0.677330079106784,0.242220114157319,0.000311347625693961,0.9
167,"D","decomposition",0.810129826742883,0.31634439647179,0.162730146739613,0.0388414947407465,0.677227438641154,0.242169187368733,0.000299319721520746,0.783333333333333
168,"D","input",0.0943763405275569,0.00719029455188332,0.160348152397609,0.0418176048599984,0.683996419907112,0.245461546802451,0.000745453397697655,0.716666666666667
168,"D","conditional",0.257637221199404,0.105136282982904,0.158509121159488,0.0411394611988756,0.683976191481427,0.245452000637036,0,1
168,"D","decomposition",0.827643159844105,0.3207459448912,0.155084743755983,0.0397886571039919,0.684059500083876,0.245488475291152,0.000296324593528542,0.85
169,"D","input",0.0820584337903284,0.00343330327727552,0.147322470592334,0.0265051064652092,0.676392842184033,0.241753477839485,0.00201813289154773,0.633333333333333
169,"D","conditional",0.231240374579307,0.0548244014075919,0.146100239981762,0.0259859528413538,0.676373073434444,0.241745763167294,0.000305035174701033,0.883333333333333
169,"D","decomposition",0.906172254168174,0.218213473342912,0.141358250138619,0.0259682029908493,0.676502845186219,0.241808967546134,0.000468425690862267,0.75
170,"D","input",0.095717191082037,0.00671435472744327,0.168881934785022,0.0463261380225331,0.677304060589466,0.242198571347029,0.00234768131782165,0.6
170,"D","conditional",0.251355171762781,0.102206182792645,0.166631695165844,0.0454142255760734,0.677419383081248,0.242255047646158,0.000585469355502779,0.9
170,"D","decomposition",0.870564916522802,0.298991572624136,0.16146042092,0.0443478227337819,0.677212287485783,0.242155411303589,0.000323760497786603,0.816666666666667
171,"D","input",0.0904662913017764,0.00446167582388862,0.167048266146105,0.0357401522627362,0.676980083948536,0.242010703210582,0.00128811643470914,0.583333333333333
171,"D","conditional",0.243756898858325,0.070183838818084,0.161009576376348,0.0342915196772704,0.676786330163303,0.241919550289782,0.000163237088434705,0.883333333333333
171,"D","decomposition",0.816943053172585,0.222022120621362,0.158517801956521,0.0330628912658102,0.676922483769462,0.241986580163851,0.000168693645831406,0.816666666666667
172,"D","input",0.0830046142796311,0.00495351788288802,0.130974084131394,0.0290336800404432,0.672241709574663,0.239760419422345,0.000472946926513531,0.766666666666667
172,"D","conditional",0.220838321020791,0.0746729758300816,0.128661744814925,0.0283781490741589,0.672327529212827,0.239803033680796,0.000263427297836499,0.883333333333333
172,"D","decomposition",0.811331118425919,0.266153664379619,0.124702064384732,0.0276724687523245,0.672172728008986,0.239724568424561,0.000181643384263364,0.85
173,"D","input",0.0967244698159526,0.00645869932346438,0.140727117429836,0.0394588504603406,0.68010797053309,0.243565756096713,0.00025120996974187,0.85
173,"D","conditional",0.263720263349553,0.097419631281976,0.140132714416305,0.0393813171816425,0.680296301301778,0.243656394846117,3.03040490066446e-05,0.966666666666667
173,"D","decomposition",0.885824510483852,0.308436285174952,0.135529595669753,0.0376618675289246,0.680085693217042,0.243556175392348,0.000294188989631504,0.85
174,"D","input",0.0941393711969453,0.00473711327162554,0.147192805522105,0.0373754523836371,0.675844666327098,0.241493517444505,0.000998104458182111,0.616666666666667
174,"D","conditional",0.2518877867468,0.0753908998836622,0.14552132292355,0.0375140670781987,0.675887477017448,0.241505437290187,0.000194278634474169,0.883333333333333
174,"D","decomposition",0.871753984058417,0.24699660636153,0.142552515044182,0.0373177300914495,0.675667629376707,0.241402572546026,0.000469658963876683,0.766666666666667
175,"D","input",0.104154992881617,0.00612468594299253,0.160075731933232,0.0358303417775877,0.675236037320464,0.241200141575461,0.000663589073735966,0.733333333333333
175,"D","conditional",0.269541627633582,0.0911591768297174,0.158012355010674,0.0354019705531479,0.675281485546205,0.241226496159755,5.78453255169364e-05,0.966666666666667
175,"D","decomposition",0.849406170332312,0.295214344759599,0.153907961483136,0.0340036679254247,0.675147735158671,0.241162945049327,0.000385387811879603,0.816666666666667
176,"D","input",0.0883588776154361,0.00558712638570016,0.144021227541897,0.0378522864218513,0.67759526999062,0.242312424069976,0.0013806942274844,0.633333333333333
176,"D","conditional",0.256313044056987,0.0744537651490522,0.141939662897262,0.0372987982444681,0.677579525092237,0.242307259354504,0.000254949074249198,0.95
176,"D","decomposition",0.897431517217468,0.262330731382004,0.135484317348606,0.0369929637706929,0.677274097004411,0.242165689104629,0.000499921299002587,0.733333333333333
177,"D","input",0.0716632059900721,0.0047911654302388,0.132540212737869,0.031931961151134,0.680686009875602,0.243836050568,0.000968917467026739,0.566666666666667
177,"D","conditional",0.214255390121438,0.0744135690798195,0.130181400020294,0.03170793724319,0.680658853347596,0.243820494875265,0.000101057848141854,0.966666666666667
177,"D","decomposition",0.773227554761866,0.26194330212226,0.124794720019491,0.0307376358239915,0.68061756549624,0.243804427372506,0.000364939573069278,0.8
178,"D","input",0.0807338901663098,0.00602550640440163,0.136980278972065,0.0416262316751441,0.680290380101624,0.24364309298855,0.000660066169681165,0.6
178,"D","conditional",0.225770138037185,0.0847840300684974,0.134494451316268,0.0407679378721566,0.680080297271486,0.243538827845124,9.32754948137206e-05,0.883333333333333
178,"D","decomposition",0.861993699158774,0.291175255007313,0.130750400547629,0.0406188802505862,0.680014018260555,0.24350982740877,0.000386661904756776,0.766666666666667
179,"D","input",0.0970827715639502,0.00651580570407628,0.158215172862983,0.0444823804627573,0.682741671179068,0.244855081189127,0.000409546937783179,0.783333333333333
179,"D","conditional",0.270132233759159,0.093033444283898,0.15557715242141,0.0447117354703008,0.682499859391174,0.244734143026897,0,1
179,"D","decomposition",0.864708755730354,0.260012749704159,0.152847919418123,0.0446162591464822,0.682485767239987,0.244727328224632,8.91318965920142e-05,0.933333333333333
180,"D","input",0.0864258672980918,0.00528800303631624,0.156420816905641,0.038146264604242,0.677613526731742,0.24233120714409,0.00123578879134195,0.616666666666667
180,"D","conditional",0.227782970580274,0.0711547558179509,0.154660020163098,0.037625259505794,0.677565909576819,0.242314394835327,0.000307510782799148,0.816666666666667
180,"D","decomposition",0.806368746171301,0.239616430564818,0.15018175287589,0.0368368607360925,0.677397281610406,0.242231107921,0.000258622478142951,0.85
181,"D","input",0.0953888444821174,0.00463469119008022,0.170348101144718,0.033163508452131,0.678233846752109,0.242658403006359,0.00101568403922325,0.666666666666667
181,"D","conditional",0.246056506354973,0.0810857045470175,0.166541389599891,0.0328359722904808,0.677834395556155,0.24246938493492,0.0004302575687159,0.883333333333333
181,"D","decomposition",0.873411100355012,0.263588213067983,0.162556044779381,0.0321450025900535,0.67790911451109,0.242501554510898,0.000343435627261359,0.783333333333333
182,"D","input",0.0850776728535512,0.00531097481161607,0.150680688078586,0.0453866781001293,0.67870017665453,0.242874760153714,0.000871430733042509,0.716666666666667
182,"D","conditional",0.237503504110717,0.0781766918086672,0.149670323052398,0.0443234779239918,0.678472649202429,0.242765947201225,5.3611977233788e-05,0.95
182,"D","decomposition",0.834798895238731,0.231026240253678,0.147308933346591,0.0439944895811508,0.67849801857196,0.242776765715015,0.000240709445508255,0.816666666666667
183,"D","input",0.0957550653100635,0.00562420359337656,0.141940875043079,0.0419031038802831,0.680092503169706,0.243540010315026,0.00089510718705775,0.666666666666667
183,"D","conditional",0.286736112995425,0.0883836608096264,0.140288423183566,0.0416344606241986,0.680281559091667,0.243632166586051,0.000179307117190007,0.95
183,"D","decomposition",0.881298639030211,0.256461844500562,0.138797807766382,0.0410582251830462,0.68042305439667,0.243699941425825,0.000169253632442023,0.866666666666667
184,"D","input",0.0889460471569953,0.00435288142233291,0.14474471374474,0.0446991430723804,0.6796830224956,0.243351904550411,0.00119200523112799,0.666666666666667
184,"D","conditional",0.247289558890935,0.0662282282918379,0.141771066743607,0.0443225171797716,0.679706940066072,0.243368332685234,0.000203815532212787,0.933333333333333
184,"D","decomposition",0.925343314294951,0.232742803286513,0.138620138384684,0.0432863145438803,0.679541225899462,0.243284743509164,6.87610972762246e-05,0.916666666666667
185,"D","input",0.0947314943607706,0.00574956356993644,0.164801919025043,0.0393701380906321,0.683844441214708,0.245377165614981,0.00123844039410743,0.616666666666667
185,"D","conditional",0.26115281999219,0.0870181660502741,0.159145652463395,0.0393517606013073,0.683563240473155,0.24524307840045,2.05523179746157e-05,0.95
185,"D","decomposition",0.819015245492643,0.287373774065465,0.157012814166528,0.038296679605251,0.683492453475589,0.245210258455909,0.000234880409714452,0.916666666666667
186,"D","input",0.0852200947207473,0.0064700840243503,0.156476508318287,0.0431721533563948,0.676790330114097,0.241948479040165,0.00153828409780033,0.616666666666667
186,"D","conditional",0.241365988463766,0.093839430127991,0.152872203546419,0.0425793705578296,0.67650243587054,0.241802552859081,0.000140980387325736,0.933333333333333
186,"D","decomposition",0.780322094151106,0.304754541801509,0.149575696856891,0.0420299022724312,0.676312720079087,0.241710754497995,0.000356838098799409,0.866666666666667
187,"D","input",0.0972716273214378,0.00818305008530816,0.178611831281164,0.0355422266634724,0.678930485648491,0.242962989715147,0.00106898097314532,0.616666666666667
187,"D","conditional",0.249437981056285,0.109255354833024,0.173772810363158,0.0346525901999805,0.678657414494002,0.242839546815512,0.000269538422835187,0.8
187,"D","decomposition",0.784011946552705,0.322376156088255,0.167129478849333,0.0339950591135347,0.678386095007361,0.24270564312856,0.000446475314680698,0.75
188,"D","input",0.0785599631492819,0.00511723123550418,0.138304111646674,0.0331453142265698,0.677420986261408,0.24225921140581,0.000743504555387517,0.666666666666667
188,"D","conditional",0.206020339182342,0.0770076738274536,0.1379193982517,0.0325625309115972,0.67733246278251,0.242213785821238,0.00028155965845409,0.85
188,"D","decomposition",0.808553558049131,0.296473346453302,0.134858623084773,0.0319620608012785,0.67723783644518,0.242166846822678,0.00028657688570651,0.8
189,"D","input",0.0908454266884036,0.00635799930789428,0.147958014422196,0.0424232605335517,0.680887123463807,0.24393908444811,0.00117056846690625,0.683333333333333
189,"D","conditional",0.25262423934647,0.0970907132918292,0.145727802881732,0.0421291090456525,0.680815959045317,0.243906235203207,0.000301678118622646,0.933333333333333
189,"D","decomposition",0.862880855895986,0.296612567650976,0.142780935227751,0.0412048802531044,0.680837476328237,0.243916784463443,0.000186312516081551,0.883333333333333
190,"D","input",0.0791263506098283,0.00503489824066668,0.152977606230682,0.0395289334241488,0.678307892827884,0.242673448382577,0.00170717833829086,0.55
190,"D","conditional",0.22685114387714,0.071376990226095,0.15022327375539,0.0386647370798142,0.67826794834752,0.242654726119442,0.000562734829571903,0.883333333333333
190,"D","decomposition",0.827672005863504,0.238475677203551,0.145355608106242,0.0373915545545091,0.678155832655197,0.24259956309475,0.000185224082316493,0.85
191,"D","input",0.0860792633697051,0.00495351788288802,0.129014721854883,0.0256143186896468,0.675989563410594,0.24157532375588,0.000861228439903957,0.75
191,"D","conditional",0.227192424373709,0.0788970676964355,0.129251293864769,0.0253401355245,0.675882098481533,0.241525455424697,0.000365991087685112,0.883333333333333
191,"D","decomposition",0.840503886455705,0.257562810573876,0.122675083933088,0.0251529547498977,0.67563934544103,0.241400929095315,0.000121604606921859,0.916666666666667
192,"D","input",0.0981084846695979,0.00692517014784096,0.179879549096229,0.0465591787428787,0.678510324370423,0.242808247384649,0.00127640700986627,0.666666666666667
192,"D","conditional",0.263347825432703,0.105922217605817,0.1774745871898,0.0455101795958991,0.678269762848657,0.242681488608133,0.000263499733391587,0.9
192,"D","decomposition",0.803003449749568,0.287315519838388,0.17282505430456,0.0444647279232193,0.678107489783791,0.242604596825985,0.000251543187669863,0.833333333333333
193,"D","input",0.0990673520631567,0.005972680798663,0.172429887961938,0.049849535892264,0.679509507859954,0.243203923940807,0.00181913413550802,0.6
193,"D","conditional",0.286848798020381,0.0897608142389256,0.168477042659155,0.0496239469600001,0.678979367860732,0.242954056587152,0.000150307558814326,0.9
193,"D","decomposition",0.873034462060877,0.276187386233829,0.162001278945696,0.0477877682468286,0.678443794682882,0.242735943301264,0.000422240065117323,0.866666666666667
194,"D","input",0.0847241145620311,0.00606152424255603,0.170324439463588,0.0365954262829668,0.683683321181713,0.245310187039027,0.00161295677540472,0.566666666666667
194,"D","conditional",0.243537557614966,0.0923890667704304,0.165721883406324,0.0360980876585923,0.683439988315255,0.245190283249331,1.14260712225848e-05,0.983333333333333
194,"D","decomposition",0.803092055827433,0.293436686556162,0.161123862988548,0.0353430173160182,0.683420946006807,0.245183080087102,0.000281167452693657,0.85
195,"D","input",0.0969622597338127,0.00499420806147419,0.137920785998926,0.0406197457176349,0.676748368764582,0.241928786862385,0.000540978104720092,0.766666666666667
195,"D","conditional",0.280419170754269,0.0771579219994431,0.136074131761598,0.0403120497025806,0.676867969169264,0.241984401196085,0,1
195,"D","decomposition",0.863975403952272,0.22885335528892,0.134147602143656,0.0396333290239216,0.67695987504479,0.242032608525197,0.000151862740941152,0.883333333333333
196,"D","input",0.0871216285044195,0.00625290048929181,0.151691907544903,0.0314166134275123,0.682893672171327,0.244911809711838,0.00124479887022372,0.633333333333333
196,"D","conditional",0.247217758962319,0.0921430327721149,0.150013156171485,0.0305000958108959,0.683022418381141,0.244975239706542,7.22591521801782e-05,0.916666666666667
196,"D","decomposition",0.851274417279111,0.296998607013569,0.14560821944177,0.0298534003423748,0.682733756798567,0.244832037601921,0.000365399631768283,0.816666666666667
197,"D","input",0.0837410999965579,0.00499420806147419,0.139018006647179,0.0346294909587751,0.675580477682692,0.241315358603367,0.000789153600747996,0.683333333333333
197,"D","conditional",0.243077265683612,0.0754234748759069,0.136380846967912,0.0340725373289906,0.675439243363525,0.241249059978015,1.03741793318994e-06,0.983333333333333
197,"D","decomposition",0.882272356683484,0.271713091191965,0.131374504164242,0.0334265201770149,0.675297414818918,0.241183361748023,0.000207530134291461,0.85
198,"D","input",0.087828926594249,0.00659978852416351,0.139143844729641,0.0437344789136055,0.676725415032026,0.241901664012119,0.000879207963717226,0.7
198,"D","conditional",0.226961224557357,0.0898613322480684,0.136389196163974,0.0429336491166923,0.676602099150385,0.241848609019634,0.000468538046046916,0.883333333333333
198,"D","decomposition",0.817532526871201,0.296047694102221,0.132844214800649,0.0414703062730407,0.676477308491258,0.241787228989643,0.000222725129865975,0.833333333333333
199,"D","input",0.0954503552708715,0.00534614156864037,0.153353367077689,0.0358750420937334,0.671875635179685,0.239596654080582,0.000636399287322902,0.766666666666667
199,"D","conditional",0.249842757139479,0.0833396240867762,0.151265549365785,0.0356547909449433,0.671605312247895,0.239462130075253,0,1
199,"D","decomposition",0.824006879781038,0.285658390580398,0.147372046939876,0.0354921422664132,0.671235243314242,0.239282733713106,0.000257864702730475,0.833333333333333
200,"D","input",0.0914117546225134,0.00503489824066668,0.152714694830942,0.0278436184374609,0.671262887910642,0.239266448775016,0.0015623099880272,0.633333333333333
200,"D","conditional",0.211501316030837,0.0780735053943147,0.151998374992267,0.0273583829308231,0.671332866412306,0.239285910989634,0.00133370660192806,0.766666666666667
200,"D","decomposition",0.83714672623783,0.270662388225113,0.145643528767222,0.026917311695544,0.670904531790221,0.239083979416719,0.000176731460593384,0.866666666666667


==> anc/gelman_fake_data_summary.csv <==
"scenario","model","repair_multiplier_mean","repair_multiplier_sd","harm_multiplier_mean","harm_multiplier_sd","repair_log_loss_mean","repair_log_loss_sd","harm_log_loss_mean","harm_log_loss_sd","final_log_loss_mean","final_log_loss_sd","final_brier_mean","final_brier_sd","decision_regret_mean","decision_regret_sd","optimal_choice_rate_mean","optimal_choice_rate_sd"
"A","input",0.05453177896424,0.00699053728499387,0.00378073350858369,0.000661622949157695,0.106763004434219,0.0105823539174292,0.029092697194997,0.00528607876642325,0.675898069751726,0.00400542769221625,0.241512347328805,0.00193827761870491,0.00689397753801604,0.00129806138656065,0.182,0.0652136462239666
"A","conditional",0.155138454449777,0.0166962032849086,0.056848342901963,0.0094695164960678,0.106321550128281,0.0104531327520883,0.0287452690182122,0.00521373856019499,0.675884173213189,0.00399040124938087,0.241505597154496,0.00193105830874208,0.00665169902971193,0.00128560850481762,0.21725,0.0705600452723286
"A","decomposition",0.840250235601739,0.0508932949976279,0.278976309557831,0.0437714207259532,0.0999305399505283,0.00995408124355043,0.0275114858566364,0.00496627000245725,0.675747046739074,0.00403098546219003,0.241439395507864,0.00194967912742327,8.07961747714225e-05,6.12520199725182e-05,0.927,0.0371199332870653
"B","input",0.303552047880587,0.018344113904486,0.0187245263181568,0.00179305704052108,0.344977200189397,0.0195559841057287,0.0920145255544466,0.00862497367941081,0.680502855496435,0.003592352847267,0.243753582780533,0.00175213086393004,0.00329044571979225,0.00119956317666112,0.71625,0.0731258962731465
"B","conditional",0.838482453935891,0.0184539248387044,0.279333949117189,0.0198064388852815,0.333318434946678,0.0186745670413,0.0908036652832417,0.00857290499629779,0.678917529122106,0.00357593289519569,0.242980690097799,0.00174119323586075,2.80865527711375e-07,1.0737774770593e-06,0.997833333333333,0.00653769724014479
"B","decomposition",0.999923894360787,0,0.904762659955589,0.079923558191887,0.390265370860889,0.0255916455214273,0.0933907327941546,0.00891349058073293,0.682813699803416,0.00369248408451119,0.244868554407089,0.00180459159646787,0.00348383934566459,0.00227521223710033,0.835416666666667,0.0495354606810107
"C","input",0.0890856342897007,0.00943816712299523,0.00578576890901332,0.000928815818017564,0.149798424041401,0.014989448311419,0.037576054685902,0.00590053116737037,0.67742607439632,0.00402309192278045,0.242254075436916,0.00195260124177384,0.00115877733211452,0.000411118811705732,0.660833333333333,0.0772169097064364
"C","conditional",0.245349587328899,0.0233704891502556,0.0867830490584984,0.0128854998933341,0.147582448783184,0.0145946183889323,0.0371238499792008,0.00580126351787059,0.677328339463398,0.00399258066376259,0.242207304820459,0.00193857246734651,0.000263279590734653,0.000217856323101283,0.9115,0.0452485535951894
"C","decomposition",0.84065547036742,0.0694273459093842,0.292967959646416,0.0412291673373961,0.162361673688614,0.0160717689813091,0.0393476819435574,0.00622782101805174,0.67754825147109,0.00399934939612335,0.242314114933754,0.00194103295633927,0.00435707827973006,0.000999085787008402,0.43925,0.0719997809259028
"D","input",0.0896540026549967,0.00908148464660207,0.00580271070270675,0.000947981774125038,0.150847395044602,0.0153584950598814,0.0382035185622143,0.00584633833315722,0.677372975867627,0.00342011620122065,0.242227898799123,0.00166070091151164,0.00112193941864665,0.00046137936979381,0.664583333333333,0.0792366128452437
"D","conditional",0.245837702714544,0.0218232439201906,0.0869695208520793,0.0132438298698192,0.148552432018879,0.0147769645563992,0.0377475292846586,0.00575556445837684,0.677271344916772,0.00341241379224992,0.242179253035373,0.00165721994343431,0.00026084111613942,0.000230525854495584,0.914,0.048925928814172
"D","decomposition",0.841702483513592,0.037330039076119,0.282404569148496,0.0342516762770268,0.14440268146396,0.0143384319643669,0.0370704207124441,0.00558020313527836,0.677121328437704,0.00343693518107297,0.242107073786293,0.00166901926111753,0.000265557098695052,0.000112192421930403,0.84075,0.0489902934813423


==> anc/gelman_fake_data_workflow.R <==
#!/usr/bin/env Rscript

# Fake-data checks for the profile decomposition.
#
# This script audits the decomposition as an empirical model. The causal structure
# of the fake data is stipulated, so the results cannot establish that the
# decomposition is true. They show whether the comparison recovers a known
# architectural advantage and whether it exposes worlds in which simpler fixed
# coverage models predict or guide intervention better.
#
# The script compares three fixed predictive models:
#   input coverage:       target access alone;
#   conditional coverage: target access, detectability, and checker independence;
#   decomposition:        conditional coverage plus attribution and uptake.
#
# It deliberately generates four worlds. A is a positive control: uptake is
# built into the data-generating process and omitted from the comparator. In B,
# conditional coverage is sufficient and the extra feature scores are non-causal.
# In C, the decomposition generates the data but its distinctive features are
# measured too noisily to guide prediction reliably. In D, the decomposition
# improves repair prediction without improving intervention choice. B--D show
# ways for the decomposition's proposed empirical role to fail.

inv_logit <- function(x) 1 / (1 + exp(-x))
clip <- function(x, lo = 0.01, hi = 0.99) pmin(hi, pmax(lo, x))

parse_reps <- function(args, default = 200L) {
  hit <- grep("^--replications=", args, value = TRUE)
  if (!length(hit)) return(default)
  as.integer(sub("^--replications=", "", hit[[1]]))
}

fit_multiplier <- function(success, total, exposure) {
  keep <- total > 0
  success <- success[keep]
  total <- total[keep]
  exposure <- exposure[keep]
  objective <- function(theta) {
    p <- clip(theta * exposure, 1e-8, 1 - 1e-8)
    -sum(dbinom(success, total, p, log = TRUE))
  }
  optimize(objective, interval = c(1e-5, 0.99999))$minimum
}

binary_scores <- function(success, total, probability) {
  p <- clip(probability, 1e-8, 1 - 1e-8)
  observed <- success / total
  log_loss <- -sum(success * log(p) + (total - success) * log(1 - p)) / sum(total)
  brier <- sum(total * (observed * (1 - p)^2 + (1 - observed) * p^2)) / sum(total)
  c(log_loss = log_loss, brier = brier)
}

make_cells <- function(seed, scenario, n_arrangements = 30L, trials = 120L) {
  set.seed(seed)
  arrangements <- seq_len(n_arrangements)
  tasks <- c("record", "measurement")
  interventions <- c("none", "retrieval", "measurement", "checker", "gate")
  d <- expand.grid(
    arrangement = arrangements,
    task = tasks,
    intervention = interventions,
    KEEP.OUT.ATTRS = FALSE,
    stringsAsFactors = FALSE
  )

  arrangement_effect <- rnorm(n_arrangements, 0, 0.35)
  access_effect <- rnorm(n_arrangements, 0, 0.10)
  detectability <- clip(inv_logit(rnorm(n_arrangements, 0.45, 0.45)), 0.18, 0.94)
  independence <- clip(inv_logit(rnorm(n_arrangements, 0.15, 0.55)), 0.12, 0.94)
  attribution <- clip(inv_logit(rnorm(n_arrangements, 0.25, 0.65)), 0.10, 0.96)
  uptake_location <- if (scenario == "A") -1.15 else -0.05
  uptake <- clip(inv_logit(rnorm(n_arrangements, uptake_location, 0.75)), 0.05, 0.96)
  false_signal <- clip(inv_logit(rnorm(n_arrangements, -2.65, 0.35)), 0.015, 0.20)

  idx <- d$arrangement
  task_shift <- ifelse(d$task == "record", 0.15, -0.12)
  d$p_initial <- clip(inv_logit(-0.15 + arrangement_effect[idx] + task_shift), 0.18, 0.88)
  d$target_access <- clip(
    ifelse(d$task == "record", 0.35, 0.27) + access_effect[idx], 0.08, 0.82
  )
  d$detectability <- detectability[idx]
  d$independence <- independence[idx]
  d$attribution_latent <- attribution[idx]
  d$uptake_latent <- uptake[idx]
  d$false_signal <- false_signal[idx]

  access_gain <- if (scenario == "A") 0.28 else 0.43
  checker_detect_gain <- if (scenario == "A") 0.14 else 0.22
  checker_independence_gain <- if (scenario == "A") 0.18 else 0.27
  gate_gain <- if (scenario == "A") 0.64 else 0.42

  d$target_access <- d$target_access + ifelse(
    d$intervention == "retrieval",
    ifelse(d$task == "record", access_gain, 0.04), 0
  )
  d$target_access <- d$target_access + ifelse(
    d$intervention == "measurement",
    ifelse(d$task == "measurement", access_gain, 0.04), 0
  )
  d$detectability <- d$detectability + ifelse(
    d$intervention == "checker", checker_detect_gain, 0
  )
  d$independence <- d$independence + ifelse(
    d$intervention == "checker", checker_independence_gain, 0
  )
  d$false_signal <- d$false_signal - ifelse(d$intervention == "checker", 0.015, 0)
  d$uptake_latent <- d$uptake_latent + ifelse(d$intervention == "gate", gate_gain, 0)

  d$target_access <- clip(d$target_access)
  d$detectability <- clip(d$detectability)
  d$independence <- clip(d$independence)
  d$false_signal <- clip(d$false_signal, 0.005, 0.30)
  d$uptake_latent <- clip(d$uptake_latent)
  d$conditional_signal <- d$target_access * d$detectability * d$independence

  measurement_sd <- switch(scenario, A = 0.03, B = 0.03, C = 0.32, D = 0.03)
  d$attribution_observed <- clip(
    d$attribution_latent + rnorm(nrow(d), 0, measurement_sd)
  )
  d$uptake_observed <- clip(
    d$uptake_latent + rnorm(nrow(d), 0, measurement_sd)
  )

  repair_quality <- 0.84
  harm_quality <- 0.28
  if (scenario == "B") {
    d$p_repair_true <- d$conditional_signal * repair_quality
    d$p_harm_true <- d$false_signal * harm_quality
  } else {
    d$p_repair_true <- d$conditional_signal * d$attribution_latent *
      d$uptake_latent * repair_quality
    d$p_harm_true <- d$false_signal * d$attribution_latent *
      d$uptake_latent * harm_quality
  }
  d$p_final_true <- d$p_initial * (1 - d$p_harm_true) +
    (1 - d$p_initial) * d$p_repair_true

  d$n <- trials
  d$n_initial_correct <- rbinom(nrow(d), trials, d$p_initial)
  d$n_initial_wrong <- trials - d$n_initial_correct
  d$n_repaired <- rbinom(nrow(d), d$n_initial_wrong, d$p_repair_true)
  d$n_harmed <- rbinom(nrow(d), d$n_initial_correct, d$p_harm_true)
  d$n_final_correct <- d$n_initial_correct - d$n_harmed + d$n_repaired

  # Each task and intervention occurs in training, but four combinations do not.
  held_out_pair <-
    (d$task == "record" & d$intervention %in% c("measurement", "gate")) |
    (d$task == "measurement" & d$intervention %in% c("retrieval", "checker"))
  d$split <- ifelse(held_out_pair, "test", "train")
  d$scenario <- scenario
  d
}

exposure_for <- function(d, model) {
  if (model == "input") {
    repair <- d$target_access
    harm <- rep(1, nrow(d))
  } else if (model == "conditional") {
    repair <- d$conditional_signal
    harm <- d$false_signal
  } else if (model == "decomposition") {
    repair <- d$conditional_signal * d$attribution_observed * d$uptake_observed
    harm <- d$false_signal * d$attribution_observed * d$uptake_observed
  } else stop("Unknown model: ", model)
  list(repair = clip(repair, 1e-6, 1), harm = clip(harm, 1e-6, 1))
}

fit_candidate <- function(train, model) {
  exposure <- exposure_for(train, model)
  list(
    repair = fit_multiplier(train$n_repaired, train$n_initial_wrong, exposure$repair),
    harm = fit_multiplier(train$n_harmed, train$n_initial_correct, exposure$harm)
  )
}

predict_candidate <- function(d, model, fit) {
  exposure <- exposure_for(d, model)
  p_repair <- clip(fit$repair * exposure$repair, 1e-8, 1 - 1e-8)
  p_harm <- clip(fit$harm * exposure$harm, 1e-8, 1 - 1e-8)
  p_final <- d$p_initial * (1 - p_harm) + (1 - d$p_initial) * p_repair
  list(repair = p_repair, harm = p_harm, final = clip(p_final))
}

decision_scores <- function(d, predicted_final) {
  keys <- interaction(d$arrangement, d$task, drop = TRUE)
  groups <- split(seq_len(nrow(d)), keys)
  regret <- numeric(length(groups))
  correct <- logical(length(groups))
  i <- 1L
  for (rows in groups) {
    chosen <- rows[which.max(predicted_final[rows])]
    true_best <- max(d$p_final_true[rows])
    regret[[i]] <- true_best - d$p_final_true[chosen]
    correct[[i]] <- d$p_final_true[chosen] >= true_best - 1e-12
    i <- i + 1L
  }
  c(mean_regret = mean(regret), optimal_choice_rate = mean(correct))
}

run_replication <- function(replication, scenario, master_seed = 481516L) {
  scenario_offset <- match(scenario, c("A", "B", "C", "D")) * 100000L
  d <- make_cells(master_seed + scenario_offset + replication, scenario)
  train <- d[d$split == "train", ]
  test <- d[d$split == "test", ]
  models <- c("input", "conditional", "decomposition")
  results <- vector("list", length(models))

  for (j in seq_along(models)) {
    model <- models[[j]]
    fit <- fit_candidate(train, model)
    prediction <- predict_candidate(test, model, fit)
    repair_score <- binary_scores(test$n_repaired, test$n_initial_wrong, prediction$repair)
    harm_score <- binary_scores(test$n_harmed, test$n_initial_correct, prediction$harm)
    final_score <- binary_scores(test$n_final_correct, test$n, prediction$final)

    # Intervention choice is assessed on every potential intervention for each
    # arrangement-task context, including combinations withheld from fitting.
    all_prediction <- predict_candidate(d, model, fit)
    decisions <- decision_scores(d, all_prediction$final)

    results[[j]] <- data.frame(
      replication = replication,
      scenario = scenario,
      model = model,
      repair_multiplier = fit$repair,
      harm_multiplier = fit$harm,
      repair_log_loss = repair_score[["log_loss"]],
      harm_log_loss = harm_score[["log_loss"]],
      final_log_loss = final_score[["log_loss"]],
      final_brier = final_score[["brier"]],
      decision_regret = decisions[["mean_regret"]],
      optimal_choice_rate = decisions[["optimal_choice_rate"]]
    )
  }
  do.call(rbind, results)
}

summarize_results <- function(raw) {
  metrics <- c(
    "repair_multiplier", "harm_multiplier", "repair_log_loss", "harm_log_loss",
    "final_log_loss", "final_brier", "decision_regret", "optimal_choice_rate"
  )
  groups <- split(raw, interaction(raw$scenario, raw$model, drop = TRUE))
  out <- lapply(groups, function(g) {
    row <- data.frame(scenario = g$scenario[[1]], model = g$model[[1]])
    for (metric in metrics) {
      row[[paste0(metric, "_mean")]] <- mean(g[[metric]])
      row[[paste0(metric, "_sd")]] <- sd(g[[metric]])
    }
    row
  })
  result <- do.call(rbind, out)
  result[order(result$scenario, match(result$model,
    c("input", "conditional", "decomposition"))), ]
}

summarize_paired_comparisons <- function(raw) {
  conditional <- raw[raw$model == "conditional", ]
  decomposition <- raw[raw$model == "decomposition", ]
  joined <- merge(
    conditional, decomposition,
    by = c("replication", "scenario"),
    suffixes = c("_conditional", "_decomposition")
  )
  metrics <- c(
    "repair_log_loss", "harm_log_loss", "final_log_loss", "final_brier",
    "decision_regret", "optimal_choice_rate"
  )
  groups <- split(joined, joined$scenario)
  rows <- list()
  k <- 1L
  for (scenario in names(groups)) {
    g <- groups[[scenario]]
    for (metric in metrics) {
      delta <- g[[paste0(metric, "_decomposition")]] -
        g[[paste0(metric, "_conditional")]]
      lower_is_better <- metric != "optimal_choice_rate"
      rows[[k]] <- data.frame(
        scenario = scenario,
        metric = metric,
        delta_decomposition_minus_conditional_mean = mean(delta),
        delta_sd = sd(delta),
        delta_q05 = unname(quantile(delta, 0.05)),
        delta_q95 = unname(quantile(delta, 0.95)),
        proportion_decomposition_better = if (lower_is_better) {
          mean(delta < 0)
        } else {
          mean(delta > 0)
        }
      )
      k <- k + 1L
    }
  }
  do.call(rbind, rows)
}

paired_differences <- function(raw) {
  conditional <- raw[raw$model == "conditional", ]
  decomposition <- raw[raw$model == "decomposition", ]
  joined <- merge(
    conditional, decomposition,
    by = c("replication", "scenario"),
    suffixes = c("_conditional", "_decomposition")
  )
  joined$repair_loss_delta <- joined$repair_log_loss_decomposition -
    joined$repair_log_loss_conditional
  joined$optimal_choice_delta_pp <- 100 * (
    joined$optimal_choice_rate_decomposition -
      joined$optimal_choice_rate_conditional
  )
  joined
}

draw_paired_differences <- function(paired) {
  scenarios <- c("A", "B", "C", "D")
  labels <- c(
    "A  Positive control",
    "B  Signal sufficient",
    "C  Noisy features",
    "D  No decision surplus"
  )
  y <- rev(seq_along(scenarios))
  colours <- list(
    decomposition = "#2E5077",
    conditional = "#C74F41",
    dark = "#2D2D2D",
    light = "#E8E8E8"
  )
  old_par <- graphics::par(
    mfrow = c(1, 2),
    mar = c(3.5, 1.2, 2.5, 0.8),
    oma = c(0.2, 0.2, 0.2, 0.2),
    mgp = c(2.0, 0.55, 0),
    tcl = -0.25,
    las = 1,
    family = "EB Garamond",
    fg = colours$dark,
    col.axis = colours$dark,
    col.lab = colours$dark
  )
  on.exit(graphics::par(old_par), add = TRUE)

  panels <- list(
    list(
      variable = "repair_loss_delta",
      xlab = "Difference in repair log loss",
      better_left = "decomposition better",
      better_right = "coverage better",
      left_colour = colours$decomposition,
      right_colour = colours$conditional,
      decomposition_better = function(value) value < 0
    ),
    list(
      variable = "optimal_choice_delta_pp",
      xlab = "Difference in optimal choice (percentage points)",
      better_left = "coverage better",
      better_right = "decomposition better",
      left_colour = colours$conditional,
      right_colour = colours$decomposition,
      decomposition_better = function(value) value > 0
    )
  )

  for (panel_index in seq_along(panels)) {
    panel <- panels[[panel_index]]
    graphics::par(mar = if (panel_index == 1L) {
      c(3.5, 6.8, 2.5, 0.8)
    } else {
      c(3.5, 1.2, 2.5, 0.8)
    })
    all_values <- paired[[panel$variable]]
    data_range <- range(all_values)
    padding <- 0.035 * diff(data_range)
    x_limits <- data_range + c(-padding, padding)
    graphics::plot(
      NA,
      xlim = x_limits,
      ylim = c(0.45, 4.55),
      xlab = panel$xlab,
      ylab = "",
      xaxt = "n",
      yaxt = "n",
      bty = "n",
      xaxs = "i",
      cex.lab = 1.0,
      cex.axis = 0.9
    )
    axis_ticks <- pretty(data_range, n = 4)
    axis_ticks <- axis_ticks[axis_ticks >= x_limits[[1]] &
                               axis_ticks <= x_limits[[2]]]
    graphics::axis(1, at = axis_ticks, cex.axis = 0.9)
    graphics::abline(v = 0, lty = 3, col = colours$dark, lwd = 0.7)
    graphics::mtext(panel$better_left, side = 3, adj = 0, line = 0.25,
                    cex = 0.8, col = panel$left_colour)
    graphics::mtext(panel$better_right, side = 3, adj = 1, line = 0.25,
                    cex = 0.8, col = panel$right_colour)

    for (i in seq_along(scenarios)) {
      values <- paired[paired$scenario == scenarios[[i]], panel$variable]
      intervals <- stats::quantile(values, c(0.05, 0.25, 0.5, 0.75, 0.95))
      series_colour <- if (panel$decomposition_better(intervals[[3]])) {
        colours$decomposition
      } else {
        colours$conditional
      }
      set.seed(8100L + 100L * panel_index + i)
      jittered_y <- y[[i]] + stats::runif(length(values), -0.16, 0.16)
      graphics::points(values, jittered_y, pch = 16, cex = 0.38,
                       col = grDevices::adjustcolor(series_colour, alpha.f = 0.18))
      graphics::segments(intervals[[1]], y[[i]], intervals[[5]], y[[i]],
                         lwd = 1.1, col = series_colour)
      graphics::segments(intervals[[2]], y[[i]], intervals[[4]], y[[i]],
                         lwd = 4.0, col = series_colour)
      graphics::points(intervals[[3]], y[[i]], pch = 21, cex = 0.72,
                       bg = "white", col = series_colour, lwd = 1.0)
    }

    if (panel_index == 1L) {
      graphics::axis(2, at = y, labels = labels, tick = FALSE,
                     cex.axis = 0.9, las = 1)
    }
  }
}

plot_paired_differences <- function(raw, path) {
  paired <- paired_differences(raw)
  grDevices::cairo_pdf(
    path,
    width = 6.25,
    height = 3.85,
    family = "EB Garamond",
    pointsize = 10,
    onefile = TRUE
  )
  draw_paired_differences(paired)
  grDevices::dev.off()

  png_path <- sub("\\.pdf$", ".png", path)
  grDevices::png(
    png_path,
    width = 6.25,
    height = 3.85,
    units = "in",
    res = 300,
    type = "cairo",
    family = "EB Garamond",
    pointsize = 10
  )
  draw_paired_differences(paired)
  grDevices::dev.off()
}

calibration_table <- function(d, probability, bins = 10L) {
  breaks <- quantile(probability, probs = seq(0, 1, length.out = bins + 1),
                     na.rm = TRUE, type = 8)
  breaks <- unique(breaks)
  bin <- cut(probability, breaks = breaks, include.lowest = TRUE, labels = FALSE)
  groups <- split(seq_len(nrow(d)), bin)
  do.call(rbind, lapply(seq_along(groups), function(i) {
    rows <- groups[[i]]
    data.frame(
      bin = i,
      mean_prediction = weighted.mean(probability[rows], d$n[rows]),
      observed_rate = sum(d$n_final_correct[rows]) / sum(d$n[rows]),
      trials = sum(d$n[rows])
    )
  }))
}

args <- commandArgs(trailingOnly = TRUE)
replications <- parse_reps(args)
master_seed <- 481516L
raw <- do.call(rbind, lapply(c("A", "B", "C", "D"), function(scenario) {
  do.call(rbind, lapply(seq_len(replications), run_replication,
                       scenario = scenario, master_seed = master_seed))
}))
summary <- summarize_results(raw)
comparisons <- summarize_paired_comparisons(raw)

# One fixed replication supplies calibration data for inspection; the reported
# comparative results aggregate all replications above.
calibration_rows <- list()
counter <- 1L
for (scenario in c("A", "B", "C", "D")) {
  d <- make_cells(master_seed + match(scenario, c("A", "B", "C", "D")) * 100000L + 1L,
                  scenario)
  train <- d[d$split == "train", ]
  test <- d[d$split == "test", ]
  for (model in c("input", "conditional", "decomposition")) {
    fit <- fit_candidate(train, model)
    prediction <- predict_candidate(test, model, fit)
    tab <- calibration_table(test, prediction$final)
    tab$scenario <- scenario
    tab$model <- model
    calibration_rows[[counter]] <- tab
    counter <- counter + 1L
  }
}
calibration <- do.call(rbind, calibration_rows)

output_dir <- file.path("analysis", "results")
dir.create(output_dir, recursive = TRUE, showWarnings = FALSE)
write.csv(raw, file.path(output_dir, "gelman_fake_data_replications.csv"), row.names = FALSE)
write.csv(summary, file.path(output_dir, "gelman_fake_data_summary.csv"), row.names = FALSE)
write.csv(
  comparisons,
  file.path(output_dir, "gelman_fake_data_paired_comparisons.csv"),
  row.names = FALSE
)
write.csv(calibration, file.path(output_dir, "gelman_fake_data_calibration.csv"), row.names = FALSE)
plot_paired_differences(
  raw,
  file.path(output_dir, "gelman_fake_data_paired_differences.pdf")
)

metadata <- c(
  paste0("master_seed=", master_seed),
  paste0("replications=", replications),
  "arrangements_per_replication=30",
  "task_families=record,measurement",
  "interventions=none,retrieval,measurement,checker,gate",
  "trials_per_cell=120",
  "scenario_A=structural uptake bottleneck, accurately measured",
  "scenario_B=conditional signal sufficient; attribution and uptake scores non-causal",
  "scenario_C=latent structural process with noisy attribution and uptake measures",
  "scenario_D=latent structural process without intervention-choice surplus",
  "training_pairs=record:{none,retrieval,checker};measurement:{none,measurement,gate}",
  "held_out_pairs=record:{measurement,gate};measurement:{retrieval,checker}"
)
writeLines(metadata, file.path(output_dir, "gelman_fake_data_metadata.txt"))

print(summary[, c(
  "scenario", "model", "final_log_loss_mean", "final_brier_mean",
  "decision_regret_mean", "optimal_choice_rate_mean"
)], row.names = FALSE, digits = 5)

